Revisiting the averaged annihilation rate of thermal relics at low temperature

We derive a low-temperature expansion of the formula to compute the average annihilation rate $\langle \sigma v \rangle$ for dark matter in $\mathbb{Z}_2$-symmetric models, both in the absence and the presence of mass degeneracy in the spectrum near the dark matter candidate. We show that the result obtained in the absence of mass degeneracy is compatible with the analytic formulae in the literature, and that it has a better numerical behaviour for low temperatures. We also provide as ancillary files two Wolfram Mathematica notebooks which perform the two expansions at any order.

==> Mass_Splitting.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    564853,      12187]
NotebookOptionsPosition[    525677,      11651]
NotebookOutlinePosition[    526116,      11668]
CellTagsIndexPosition[    526073,      11665]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["[Put here the reference of the preprint of the article]", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.90047254680821*^9, 3.900472648637432*^9}, {
   3.9004726859854193`*^9, 3.900472725054968*^9}, {3.900472833941773*^9, 
   3.9004732244528646`*^9}, {3.9004732595381393`*^9, 
   3.9004734671814003`*^9}, {3.900473504231606*^9, 3.900473926629285*^9}, {
   3.900474007684616*^9, 3.90047403167418*^9}, {3.9004741046577063`*^9, 
   3.900474348237444*^9}, {3.900474379003523*^9, 3.900474930701807*^9}, {
   3.90047503195*^9, 3.9004750491670628`*^9}, 3.9004785065133047`*^9, {
   3.905254845988011*^9, 
   3.905254859500305*^9}},ExpressionUUID->"d2c81261-70e6-474a-8cd0-\
b5a7733f318c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Nmax", "=", "4"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9004050987017317`*^9, 3.9004051001312237`*^9}, {
   3.900405294908022*^9, 3.900405380014162*^9}, {3.9004059124332542`*^9, 
   3.9004059205998487`*^9}, {3.900410844861549*^9, 3.9004108518193407`*^9}, {
   3.9004715612802134`*^9, 3.900471565769125*^9}, {3.900476667321718*^9, 
   3.900476668228364*^9}, {3.9004786658134813`*^9, 3.900478666287505*^9}, {
   3.90047882544643*^9, 3.900478826164606*^9}, 3.90047904470645*^9, {
   3.900481560780233*^9, 3.900481561470252*^9}, {3.903171057514736*^9, 
   3.903171062593871*^9}, {3.9031711552426853`*^9, 3.903171155588649*^9}, {
   3.903171321648315*^9, 3.903171324944415*^9}, {3.903171497696308*^9, 
   3.903171501543477*^9}, 3.903328856777628*^9, {3.903329837183498*^9, 
   3.903329837239513*^9}, {3.903331026297785*^9, 3.903331027477954*^9}, {
   3.90343691211718*^9, 3.903436912441571*^9}, {3.903437040953643*^9, 
   3.9034370414239483`*^9}, {3.9035973286674633`*^9, 3.903597329983466*^9}, {
   3.903605817776787*^9, 3.903605820101804*^9}, {3.9036094999664297`*^9, 
   3.90360952781566*^9}, {3.90361102379245*^9, 3.903611079177672*^9}, {
   3.90721449994053*^9, 3.907214503904613*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"799b152a-9ffc-4a81-934f-000cca047abf"],

Cell[BoxData["4"], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.900471747128937*^9, 3.900471816325102*^9, 3.900471992147996*^9, 
   3.900475694799512*^9, 3.900475741671276*^9, 3.9004759693078613`*^9, 
   3.900476029462554*^9, 3.900476390471217*^9, 3.9004765634209137`*^9, 
   3.900476780531986*^9, 3.900477766786336*^9, 3.900478104667388*^9, 
   3.90047821135063*^9, 3.9004783103699417`*^9, 3.900478668389361*^9, 
   3.900478829312241*^9, 3.900479047626389*^9, 3.900479156809376*^9, 
   3.9004793103951797`*^9, 3.900481171064536*^9, 3.900481252077182*^9, 
   3.9004813258672657`*^9, 3.9004814125505257`*^9, 3.900481495678534*^9, 
   3.900481569459494*^9, 3.900481703439918*^9, 3.9004865009113197`*^9, 
   3.902380885872751*^9, 3.902380985917776*^9, 3.902391024377398*^9, 
   3.903170741738769*^9, {3.903171156880042*^9, 3.9031711656336813`*^9}, 
   3.903171325546932*^9, {3.9031714863815727`*^9, 3.903171521118617*^9}, {
   3.903171930494459*^9, 3.903171947975864*^9}, 3.903171980361017*^9, 
   3.903172883836372*^9, 3.903173604851123*^9, 3.90317391201821*^9, 
   3.903174511394045*^9, 3.9031758563484983`*^9, 3.903176029453762*^9, 
   3.903242428111765*^9, 3.903242907120821*^9, 3.903243059504027*^9, 
   3.903328864231647*^9, 3.903329305504177*^9, 3.9033294659313917`*^9, 
   3.9033296322822943`*^9, 3.9033297715466213`*^9, 3.903329839712226*^9, 
   3.903330233487158*^9, 3.903330413041811*^9, 3.903330609790248*^9, 
   3.903330738157914*^9, 3.9033308088411407`*^9, 3.903330953565349*^9, 
   3.9033310308795567`*^9, 3.9033311736585493`*^9, 3.903331809354577*^9, {
   3.9033318478986397`*^9, 3.903331860795248*^9}, {3.903332351806768*^9, 
   3.903332366637476*^9}, {3.903435965079163*^9, 3.903435977556258*^9}, 
   3.903436919603244*^9, 3.903437043940103*^9, {3.903437171981832*^9, 
   3.903437194207205*^9}, 3.903596690476037*^9, 3.903597341553535*^9, 
   3.903597663900735*^9, 3.903597801043137*^9, 3.903598176887396*^9, 
   3.9035985940845833`*^9, {3.903598820110916*^9, 3.903598837375586*^9}, {
   3.9035989178347692`*^9, 3.9035989304300823`*^9}, 3.9036023359150867`*^9, 
   3.9036024240609283`*^9, 3.90360582295336*^9, 3.903607211599586*^9, 
   3.903607242713911*^9, 3.9036075698363132`*^9, 3.9036093856978817`*^9, 
   3.903609533581141*^9, 3.903609606748804*^9, 3.9036096765050783`*^9, 
   3.9036097258551083`*^9, 3.903609777703401*^9, {3.903609818665764*^9, 
   3.9036098203559713`*^9}, 3.903611027554256*^9, 3.903611083340913*^9, {
   3.903611146133316*^9, 3.903611147806522*^9}, {3.903617249839857*^9, 
   3.903617275508086*^9}, {3.903617358876403*^9, 3.903617360568097*^9}, {
   3.903617690130454*^9, 3.90361769426608*^9}, {3.9040271337608767`*^9, 
   3.904027135563155*^9}, {3.9042977712794323`*^9, 3.90429777310142*^9}, {
   3.904298096538495*^9, 3.9042981003199797`*^9}, {3.90721465228589*^9, 
   3.907214654190145*^9}, 3.9072149542373247`*^9, 3.907215084246273*^9, {
   3.9095691497025623`*^9, 3.9095691520148077`*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"ae2e5462-098e-4419-b815-1b9c1fa700dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmav", "[", "x_", "]"}], " ", "=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SubscriptBox["W", "n"], 
      RowBox[{" ", 
       RowBox[{"n", "!"}]}]], 
     RowBox[{
      SubscriptBox["\[Kappa]", "n"], "[", "x", "]"}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9004051695890017`*^9, 3.900405178897256*^9}, {
   3.9004052097256393`*^9, 3.900405292475716*^9}, {3.90048168402805*^9, 
   3.900481684659565*^9}, 3.9023808284041224`*^9, {3.902380869447023*^9, 
   3.90238088109291*^9}, {3.9023809764269743`*^9, 3.90238098245652*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"4890fec8-deb3-4c33-b8ca-54666613518f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["W", "0"], " ", 
   RowBox[{
    SubscriptBox["\[Kappa]", "0"], "[", "x", "]"}]}], "+", 
  RowBox[{
   SubscriptBox["W", "1"], " ", 
   RowBox[{
    SubscriptBox["\[Kappa]", "1"], "[", "x", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["W", "2"], " ", 
   RowBox[{
    SubscriptBox["\[Kappa]", "2"], "[", "x", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SubscriptBox["W", "3"], " ", 
   RowBox[{
    SubscriptBox["\[Kappa]", "3"], "[", "x", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SubscriptBox["W", "4"], " ", 
   RowBox[{
    SubscriptBox["\[Kappa]", "4"], "[", "x", "]"}]}]}]], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.900405278555623*^9, {3.900405331728253*^9, 3.90040535171474*^9}, 
   3.900405388037829*^9, 3.9004056474114923`*^9, 3.9004059244919233`*^9, 
   3.900406015398119*^9, 3.900406434949717*^9, 3.9004064951207237`*^9, 
   3.9004065670049887`*^9, 3.9004066225591784`*^9, 3.900406886687326*^9, 
   3.900408213271042*^9, 3.900408244483913*^9, 3.900408291299645*^9, 
   3.90040842490699*^9, 3.900408489629334*^9, 3.90040879733217*^9, 
   3.900409425047153*^9, 3.900409484726886*^9, {3.900409526012022*^9, 
   3.9004095470297832`*^9}, 3.9004095823005238`*^9, 3.9004098188822613`*^9, 
   3.900410006935239*^9, 3.9004101025439672`*^9, 3.900410748631276*^9, {
   3.9004107979019403`*^9, 3.900410825067336*^9}, 3.9004108565433598`*^9, 
   3.900410917707489*^9, {3.90041100276674*^9, 3.900411023772119*^9}, 
   3.9004113532556887`*^9, 3.900411517601183*^9, 3.900414709690382*^9, 
   3.9004147554373617`*^9, {3.900415080099166*^9, 3.900415105801594*^9}, 
   3.90041519318531*^9, 3.900415268083847*^9, 3.9004154596089773`*^9, 
   3.9004155900086117`*^9, 3.900415694740834*^9, 3.90041584896515*^9, 
   3.900416607445015*^9, 3.900469621008913*^9, 3.900470035223949*^9, 
   3.900470720206306*^9, 3.900471747205514*^9, 3.9004718164035883`*^9, 
   3.900471992218416*^9, 3.900475694885022*^9, 3.9004757418670483`*^9, 
   3.90047596940909*^9, 3.900476029517954*^9, 3.900476390532852*^9, 
   3.900476563620008*^9, 3.9004767807381487`*^9, 3.900477766846293*^9, 
   3.900478104877737*^9, 3.900478211553432*^9, 3.90047831049374*^9, 
   3.900478668523056*^9, 3.900478829414378*^9, 3.900479047868854*^9, 
   3.900479157011064*^9, 3.9004793104880247`*^9, 3.900481171124269*^9, 
   3.9004812523590593`*^9, 3.9004813259732113`*^9, 3.9004814125989723`*^9, 
   3.900481495737315*^9, 3.900481569680073*^9, 3.900481703569613*^9, 
   3.900486501081028*^9, 3.902380886111781*^9, 3.902380986057023*^9, 
   3.9023910244773607`*^9, 3.903170744313383*^9, 3.903171165741745*^9, {
   3.903171486511582*^9, 3.903171521233369*^9}, {3.903171930595845*^9, 
   3.9031719481007442`*^9}, 3.903171980618102*^9, 3.903172883950344*^9, 
   3.903173604967319*^9, 3.9031739121288843`*^9, 3.903174511507628*^9, 
   3.9031758564515676`*^9, 3.90317602953337*^9, 3.903242428235177*^9, 
   3.903242907206212*^9, 3.903243059597004*^9, 3.903328864436071*^9, 
   3.9033293055721292`*^9, 3.9033294659831457`*^9, 3.903329632333726*^9, 
   3.903329771594181*^9, 3.903329839799123*^9, 3.903330233577588*^9, 
   3.9033304131058187`*^9, 3.903330609861364*^9, 3.903330738238875*^9, 
   3.9033308089141493`*^9, 3.9033309536183167`*^9, 3.903331030979642*^9, 
   3.9033311737296257`*^9, 3.903331809400055*^9, {3.903331848173077*^9, 
   3.903331860829215*^9}, {3.903332351991159*^9, 3.903332366665382*^9}, {
   3.903435965262456*^9, 3.903435977584077*^9}, 3.90343691970312*^9, 
   3.90343704402632*^9, {3.9034371720873337`*^9, 3.903437194249378*^9}, 
   3.903596690678987*^9, 3.903597341636712*^9, 3.9035976640252333`*^9, 
   3.9035978011651506`*^9, 3.903598176985228*^9, 3.9035985942229147`*^9, {
   3.90359882018381*^9, 3.9035988374431353`*^9}, {3.903598917960451*^9, 
   3.903598930531335*^9}, 3.90360233610739*^9, 3.903602424126793*^9, 
   3.9036058230529203`*^9, 3.903607211658881*^9, 3.9036072428329973`*^9, 
   3.903607569905858*^9, 3.903609385754586*^9, 3.903609533660499*^9, 
   3.903609606812953*^9, 3.9036096765541553`*^9, 3.903609725904755*^9, 
   3.9036097777592382`*^9, {3.903609818760638*^9, 3.903609820394457*^9}, 
   3.903611027654861*^9, 3.903611083448304*^9, {3.903611146261376*^9, 
   3.903611147834199*^9}, {3.903617250018258*^9, 3.903617275651682*^9}, {
   3.9036173590157127`*^9, 3.903617360605153*^9}, {3.903617690220797*^9, 
   3.9036176942990913`*^9}, {3.9040271339579477`*^9, 3.904027135594632*^9}, {
   3.904297771476036*^9, 3.904297773136207*^9}, {3.90429809665515*^9, 
   3.904298100368637*^9}, {3.90721465259229*^9, 3.907214654219573*^9}, 
   3.907214954355068*^9, 3.907215084300891*^9, {3.909569150041975*^9, 
   3.909569152042943*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"292588d4-42ce-42ec-86af-b0dcdc3a7a3d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Subkappa", ":=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Kappa]", "n_"], "[", "x", "]"}], "\[Rule]", " ", 
     RowBox[{
      FractionBox["x", 
       RowBox[{"2", "*", 
        RowBox[{"m1", "^", "2"}], "*", 
        RowBox[{"Denom", "[", "x", "]"}], " "}]], "*", 
      RowBox[{
       SubscriptBox["\[Iota]", "n"], "[", "x", "]"}], " ", "It", " ", "is", 
      " ", "defined", " ", "below"}]}]}], " ", "*)"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900405403396881*^9, 3.9004054847857103`*^9}, 
   3.9004107732934647`*^9, 3.900410822815127*^9, 3.900411021773497*^9, 
   3.9004766723332253`*^9, {3.903170666626533*^9, 3.9031707084100122`*^9}, 
   3.9033305584866047`*^9, {3.903330733786578*^9, 3.903330734368932*^9}, {
   3.90525486595212*^9, 3.905254874623434*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d300bd21-8b3f-4272-8e0d-9f251254664d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Subiota", " ", "=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Iota]", "n_"], "[", "x", "]"}], "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[CapitalGamma]", "n"], "2"], "*", 
    RowBox[{
     SubscriptBox["G", "n"], "[", "x", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"note", " ", 
     SubscriptBox["\[CapitalGamma]", "n"]}], " ", "=", " ", 
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"n", "+", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900405562871311*^9, 3.900405634462946*^9}, 
   3.900410777363306*^9, {3.900411347198926*^9, 3.900411349030218*^9}, {
   3.900411409150364*^9, 3.90041145112787*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"690c0f55-b900-46b6-b2c5-a466f37060c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Iota]", "n_"], "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["\[CapitalGamma]", "n"], " ", 
   RowBox[{
    SubscriptBox["G", "n"], "[", "x", "]"}]}]}]], "Output",
 InitializationCell->True,
 CellChangeTimes->{{3.90040563537814*^9, 3.9004056525565987`*^9}, 
   3.900405924567061*^9, 3.900406015456258*^9, 3.900406435018635*^9, 
   3.900406495192068*^9, 3.900406567067737*^9, 3.900406622624275*^9, 
   3.900406886743428*^9, 3.9004082133228416`*^9, 3.900408244527925*^9, 
   3.900408291351355*^9, 3.900408424951625*^9, 3.900408489684773*^9, 
   3.9004087973935966`*^9, 3.900409425113422*^9, 3.900409484787363*^9, {
   3.900409526074945*^9, 3.90040954708741*^9}, 3.900409582351625*^9, 
   3.900409818938389*^9, 3.9004100070005407`*^9, 3.900410102607965*^9, 
   3.900410748703515*^9, {3.900410798002844*^9, 3.90041082515593*^9}, 
   3.900410856614773*^9, 3.900410917791808*^9, {3.900411002839148*^9, 
   3.900411023892206*^9}, 3.900411353366558*^9, 3.90041151770091*^9, 
   3.900414709770425*^9, 3.9004147555017567`*^9, {3.900415080182499*^9, 
   3.9004151058761387`*^9}, 3.9004151932655897`*^9, 3.9004152681579533`*^9, 
   3.90041545967732*^9, 3.9004155900784817`*^9, 3.9004156947950563`*^9, 
   3.900415849046825*^9, 3.9004166075274*^9, 3.9004696210821323`*^9, 
   3.900470035304083*^9, 3.900470720319325*^9, 3.900471747271132*^9, 
   3.9004718164941998`*^9, 3.900471992300419*^9, 3.900475694950947*^9, 
   3.9004757419216623`*^9, 3.900475969482036*^9, 3.9004760295842447`*^9, 
   3.900476390611549*^9, 3.900476563684787*^9, 3.900476780813491*^9, 
   3.900477766898904*^9, 3.900478104936171*^9, 3.90047821161825*^9, 
   3.900478310570228*^9, 3.900478668602531*^9, 3.900478829493492*^9, 
   3.900479047952202*^9, 3.9004791570826674`*^9, 3.900479310580957*^9, 
   3.900481171188586*^9, 3.900481252440935*^9, 3.900481326035925*^9, 
   3.900481412669745*^9, 3.900481495821143*^9, 3.9004815697769203`*^9, 
   3.900481703654929*^9, 3.9004865011412477`*^9, 3.9023808861971188`*^9, 
   3.902380986147847*^9, 3.902391024531659*^9, 3.903170761089056*^9, 
   3.903171165800359*^9, {3.903171486602812*^9, 3.903171521305318*^9}, {
   3.903171930658062*^9, 3.903171948165442*^9}, 3.903171980688099*^9, 
   3.9031728840208282`*^9, 3.903173605042179*^9, 3.903173912193014*^9, 
   3.903174511579935*^9, 3.903175856526256*^9, 3.903176029578429*^9, 
   3.903242428315439*^9, 3.903242907277203*^9, 3.90324305965106*^9, 
   3.903328864507481*^9, 3.903329305670855*^9, 3.903329466034966*^9, 
   3.90332963239019*^9, 3.903329771655991*^9, 3.903329839889737*^9, 
   3.903330233637405*^9, 3.903330413168638*^9, 3.9033306099178534`*^9, 
   3.903330738288725*^9, 3.903330808961237*^9, 3.9033309536532297`*^9, 
   3.903331031024881*^9, 3.903331173773913*^9, 3.9033318094393797`*^9, {
   3.9033318482151117`*^9, 3.903331860862858*^9}, {3.9033323520217037`*^9, 
   3.903332366698718*^9}, {3.9034359652978487`*^9, 3.903435977616067*^9}, 
   3.903436919748787*^9, 3.903437044074602*^9, {3.9034371721176577`*^9, 
   3.903437194316086*^9}, 3.903596690712665*^9, 3.903597341706756*^9, 
   3.9035976640594788`*^9, 3.903597801217737*^9, 3.903598177040984*^9, 
   3.903598594263002*^9, {3.9035988202426863`*^9, 3.903598837489688*^9}, {
   3.903598918010586*^9, 3.903598930573537*^9}, 3.9036023361739817`*^9, 
   3.903602424176223*^9, 3.903605823106142*^9, 3.903607211695434*^9, 
   3.903607242875071*^9, 3.903607569939855*^9, 3.9036093857986107`*^9, 
   3.90360953370679*^9, 3.903609606858953*^9, 3.903609676598831*^9, 
   3.903609725940637*^9, 3.903609777793844*^9, {3.90360981880447*^9, 
   3.903609822331252*^9}, 3.9036110277072477`*^9, 3.903611083524254*^9, {
   3.903611146303261*^9, 3.903611147869138*^9}, {3.9036172500525227`*^9, 
   3.903617275688959*^9}, {3.9036173590634193`*^9, 3.9036173606475077`*^9}, {
   3.903617690265285*^9, 3.9036176943368263`*^9}, {3.904027133991571*^9, 
   3.904027135632658*^9}, {3.904297771524391*^9, 3.904297773180393*^9}, {
   3.904298096715974*^9, 3.904298100420972*^9}, {3.9072146526366043`*^9, 
   3.907214654273715*^9}, 3.907214954385565*^9, 3.907215084345448*^9, {
   3.909569150095895*^9, 3.909569152080171*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"c8919426-be79-43c8-9b8a-9e1f66e95bc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SubGamma", " ", "=", " ", 
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "n_"], "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}], ")"}], "!!"}], 
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}]], "*", 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900411463859309*^9, 3.900411514803471*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"a1a94b82-fc3f-430d-b1bf-6447e15ff0a1"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[CapitalGamma]", "n_"], "\[Rule]", 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "n"}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], "!!"}]}]}]], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.9004115177524633`*^9, 3.900414709781282*^9, 3.900414755536148*^9, {
   3.9004150802249928`*^9, 3.900415105910205*^9}, 3.900415193308139*^9, 
   3.9004152681898108`*^9, 3.9004154597097692`*^9, 3.900415590111414*^9, 
   3.900415694830779*^9, 3.900415849086446*^9, 3.900416607563676*^9, 
   3.900469621115309*^9, 3.900470035363059*^9, 3.900470720328714*^9, 
   3.9004717473048*^9, 3.900471816537208*^9, 3.900471992312998*^9, 
   3.900475694981163*^9, 3.9004757419488487`*^9, 3.900475969516222*^9, 
   3.900476029614087*^9, 3.900476390648004*^9, 3.900476563715891*^9, 
   3.9004767808559504`*^9, 3.9004777669216223`*^9, 3.900478104973364*^9, 
   3.9004782116471786`*^9, 3.900478310608993*^9, 3.9004786686310043`*^9, 
   3.900478829522582*^9, 3.9004790480210867`*^9, 3.900479157118125*^9, 
   3.900479310631102*^9, 3.9004811712207737`*^9, 3.900481252472142*^9, 
   3.900481326064509*^9, 3.900481412704605*^9, 3.9004814958629723`*^9, 
   3.900481569825122*^9, 3.900481703691231*^9, 3.900486501171763*^9, 
   3.902380886230597*^9, 3.902380986181319*^9, 3.902391024557901*^9, 
   3.903170763850306*^9, 3.9031711658336477`*^9, {3.903171486643936*^9, 
   3.90317152133891*^9}, {3.9031719306889257`*^9, 3.90317194819795*^9}, 
   3.9031719807184353`*^9, 3.903172884055821*^9, 3.903173605081727*^9, 
   3.903173912239345*^9, 3.903174511615335*^9, 3.903175856563261*^9, 
   3.9031760296119556`*^9, 3.903242428352257*^9, 3.9032429073112917`*^9, 
   3.9032430596784554`*^9, 3.903328864550702*^9, 3.903329305713935*^9, 
   3.903329466059445*^9, 3.9033296324230633`*^9, 3.903329771684411*^9, 
   3.903329839918887*^9, 3.903330233670046*^9, 3.90333041319818*^9, 
   3.903330609948516*^9, 3.903330738314209*^9, 3.903330808990037*^9, 
   3.903330953681963*^9, 3.903331031061067*^9, 3.903331173807118*^9, 
   3.903331809469884*^9, {3.903331848256218*^9, 3.903331860891567*^9}, {
   3.903332352045102*^9, 3.903332366725211*^9}, {3.903435965324847*^9, 
   3.903435977640256*^9}, 3.9034369197871113`*^9, 3.903437044100369*^9, {
   3.903437172141492*^9, 3.9034371943588037`*^9}, 3.9035966907413273`*^9, 
   3.903597341742696*^9, 3.9035976640957727`*^9, 3.903597801257308*^9, 
   3.90359817707638*^9, 3.903598594295177*^9, {3.9035988202821217`*^9, 
   3.903598837521143*^9}, {3.903598918054904*^9, 3.903598930599702*^9}, 
   3.903602336218252*^9, 3.90360242421723*^9, 3.903605823144568*^9, 
   3.90360721172513*^9, 3.903607242910211*^9, 3.9036075699686604`*^9, 
   3.903609385831691*^9, 3.90360953374478*^9, 3.903609606903561*^9, 
   3.9036096766328773`*^9, 3.903609725969516*^9, 3.9036097778252172`*^9, {
   3.903609818841188*^9, 3.9036098224517593`*^9}, 3.9036110277474413`*^9, 
   3.9036110835872*^9, {3.90361114633786*^9, 3.903611147899947*^9}, {
   3.903617250080019*^9, 3.903617275720682*^9}, {3.903617359099065*^9, 
   3.903617360683545*^9}, {3.903617690302149*^9, 3.9036176943696213`*^9}, {
   3.904027134019402*^9, 3.9040271356650457`*^9}, {3.904297771562841*^9, 
   3.90429777321542*^9}, {3.904298096768062*^9, 3.904298100467152*^9}, {
   3.907214652668092*^9, 3.907214654304076*^9}, 3.907214954408867*^9, 
   3.907215084377969*^9, {3.909569150135013*^9, 3.9095691521177673`*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"cbf74997-f22d-4098-baf9-4acc596f28d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SubMejier", " ", "=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["G", "n_"], "[", "x", "]"}], " ", "\[Rule]", " ", 
   RowBox[{
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", "x"}], "]"}], "*", 
    RowBox[{
     SubscriptBox["g", "n"], "[", "x", "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900405675017486*^9, 3.9004057548243723`*^9}, 
   3.9004060064419003`*^9, 3.900410785852743*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"f0aaff91-2f1d-40e2-84ec-315511e01c70"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["G", "n_"], "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "x"}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{
    SubscriptBox["g", "n"], "[", "x", "]"}]}]}]], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.900405729480672*^9, 3.900405924607263*^9, 3.900406015484742*^9, 
   3.900406435056028*^9, 3.900406495223634*^9, 3.900406567104184*^9, 
   3.900406622656596*^9, 3.9004068867709923`*^9, 3.900408213346451*^9, 
   3.900408244549697*^9, 3.900408291373478*^9, 3.9004084249756002`*^9, 
   3.900408489717046*^9, 3.900408797422632*^9, 3.900409425142671*^9, 
   3.900409484817774*^9, {3.90040952610881*^9, 3.9004095471156683`*^9}, 
   3.900409582377866*^9, 3.900409818966721*^9, 3.9004100070305767`*^9, 
   3.900410102638945*^9, 3.900410748736082*^9, {3.900410798050881*^9, 
   3.90041082520315*^9}, 3.900410856669127*^9, 3.900410917853752*^9, {
   3.900411002883151*^9, 3.9004110239493933`*^9}, 3.900411353417877*^9, 
   3.900411517800137*^9, 3.900414709822424*^9, 3.900414755569674*^9, {
   3.900415080266139*^9, 3.900415105942442*^9}, 3.9004151933499928`*^9, 
   3.9004152682238073`*^9, 3.9004154597436953`*^9, 3.900415590145495*^9, 
   3.900415694864623*^9, 3.900415849123596*^9, 3.900416607602913*^9, 
   3.900469621152843*^9, 3.900470035423856*^9, 3.900470720383106*^9, 
   3.900471747319117*^9, 3.900471816581622*^9, 3.9004719923552427`*^9, 
   3.900475695015401*^9, 3.900475741975831*^9, 3.900475969549996*^9, 
   3.900476029643221*^9, 3.900476390686418*^9, 3.900476563748361*^9, 
   3.900476780895261*^9, 3.900477766944746*^9, 3.9004781050111723`*^9, 
   3.900478211675914*^9, 3.900478310645702*^9, 3.9004786686609383`*^9, 
   3.90047882955343*^9, 3.900479048073792*^9, 3.90047915715539*^9, 
   3.900479310679619*^9, 3.900481171251916*^9, 3.900481252503729*^9, 
   3.900481326093299*^9, 3.900481412739645*^9, 3.900481495905342*^9, 
   3.9004815698664827`*^9, 3.9004817037277822`*^9, 3.900486501202613*^9, 
   3.902380886265209*^9, 3.902380986216316*^9, 3.9023910245855703`*^9, 
   3.903170765150055*^9, 3.90317116586306*^9, {3.903171486676961*^9, 
   3.903171521373176*^9}, {3.903171930720652*^9, 3.9031719482318583`*^9}, 
   3.903171980748742*^9, 3.903172884091758*^9, 3.90317360511838*^9, 
   3.903173912283368*^9, 3.9031745116487103`*^9, 3.903175856575794*^9, 
   3.903176029644594*^9, 3.903242428389887*^9, 3.903242907344647*^9, 
   3.90324305970645*^9, 3.9033288645843153`*^9, 3.903329305755802*^9, 
   3.903329466084114*^9, 3.903329632451641*^9, 3.903329771717053*^9, 
   3.903329839947527*^9, 3.903330233697949*^9, 3.90333041322834*^9, 
   3.903330609979122*^9, 3.903330738343059*^9, 3.9033308090179853`*^9, 
   3.9033309537102413`*^9, 3.903331031101268*^9, 3.9033311738407297`*^9, 
   3.90333180949833*^9, {3.903331848269709*^9, 3.903331860920101*^9}, {
   3.9033323520708857`*^9, 3.903332366752029*^9}, {3.903435965357019*^9, 
   3.903435977668314*^9}, 3.903436919822802*^9, 3.903437044132182*^9, {
   3.9034371721705437`*^9, 3.903437194404316*^9}, 3.90359669077166*^9, 
   3.903597341777266*^9, 3.9035976641098824`*^9, 3.9035978012899313`*^9, 
   3.903598177110071*^9, 3.903598594329103*^9, {3.90359882032621*^9, 
   3.903598837551408*^9}, {3.90359891810112*^9, 3.903598930625326*^9}, 
   3.9036023362697763`*^9, 3.903602424258215*^9, 3.903605823182379*^9, 
   3.903607211753799*^9, 3.903607242945744*^9, 3.903607569996681*^9, 
   3.903609385862405*^9, 3.903609533783779*^9, 3.903609606948778*^9, 
   3.903609676643599*^9, 3.903609726000321*^9, 3.903609777872958*^9, {
   3.903609818877939*^9, 3.903609822487998*^9}, 3.9036110277879133`*^9, 
   3.903611083654744*^9, {3.903611146371667*^9, 3.903611147930291*^9}, {
   3.903617250108151*^9, 3.903617275752157*^9}, {3.903617359143876*^9, 
   3.903617360720421*^9}, {3.903617690333819*^9, 3.903617694401125*^9}, {
   3.904027134045977*^9, 3.904027135701681*^9}, {3.90429777159851*^9, 
   3.9042977732519903`*^9}, {3.904298096819497*^9, 3.9042981005194683`*^9}, {
   3.9072146526997757`*^9, 3.907214654335349*^9}, 3.90721495443372*^9, 
   3.907215084409095*^9, {3.909569150173029*^9, 3.909569152172399*^9}},
 CellLabel->"Out[57]=",ExpressionUUID->"1618978c-f997-46d3-b2be-242acbd02e68"]
}, Open  ]],

Cell[TextData[{
 "Here the lowest order is 0, but we can start at 2+n, since all the g for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "\[LessEqual]", " ", 
    RowBox[{"2", "+", "n"}]}], TraditionalForm]],ExpressionUUID->
  "98ac445b-a3da-4c92-840e-2fe45a4fd049"],
 " are zero"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.90047836444884*^9, 
  3.9004784656811733`*^9}},ExpressionUUID->"0fb30e2b-1429-4122-b6dd-\
9f18d2ba8036"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Subg", " ", "=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["g", "n_"], "[", "x", "]"}], "\[Rule]", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", "^", "p"}]], 
      SubscriptBox["g", 
       RowBox[{"n", ",", "p"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", " ", 
       RowBox[{"n", "+", "2"}], ",", " ", 
       SubscriptBox["p", "max"]}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900405732185457*^9, 3.900405866965926*^9}, {
   3.900405902046667*^9, 3.900405906903987*^9}, {3.900410608266946*^9, 
   3.9004106112663507`*^9}, 3.9004107911237783`*^9, 3.9004783074830427`*^9, {
   3.903330148859949*^9, 3.903330150478731*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"08025616-d5fe-45f5-8f32-9449edd8eb52"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["g", "n_"], "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"p", "=", 
     RowBox[{"2", "+", "n"}]}], 
    SubscriptBox["p", "max"]], 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"-", "p"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"n", ",", "p"}]]}]}]}]], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.90040586847892*^9, {3.900405908427947*^9, 3.9004059248135347`*^9}, 
   3.900406015689465*^9, 3.900406435278833*^9, 3.900406495437736*^9, 
   3.9004065673192043`*^9, 3.900406622870657*^9, 3.900406887000787*^9, 
   3.900408213566195*^9, 3.9004082447644033`*^9, 3.9004082915874863`*^9, 
   3.9004084251949873`*^9, 3.900408489937832*^9, 3.9004087976389*^9, 
   3.900409425356761*^9, 3.900409485038525*^9, {3.900409526324729*^9, 
   3.9004095473293037`*^9}, 3.900409582594624*^9, 3.900409819185042*^9, 
   3.900410007246461*^9, 3.9004101028631496`*^9, 3.9004107491161823`*^9, {
   3.9004107984425507`*^9, 3.900410825615245*^9}, 3.9004108570633*^9, 
   3.900410918367112*^9, {3.900411003251718*^9, 3.900411024317197*^9}, 
   3.900411353800932*^9, 3.900411518171363*^9, 3.900414710222312*^9, 
   3.900414755975119*^9, {3.900415080676136*^9, 3.900415106373067*^9}, 
   3.900415193771694*^9, 3.900415268650673*^9, 3.900415460171506*^9, 
   3.900415590555251*^9, 3.900415695282539*^9, 3.900415849541457*^9, 
   3.900416608019227*^9, 3.9004696217405853`*^9, 3.900470035805545*^9, 
   3.900470720753468*^9, 3.900471747710451*^9, 3.900471816961553*^9, 
   3.90047199311357*^9, 3.900475695437162*^9, 3.900475744492198*^9, 
   3.900475969944339*^9, 3.9004760300458813`*^9, 3.900476391097232*^9, 
   3.90047656435989*^9, 3.9004767831388273`*^9, 3.9004777673406553`*^9, 
   3.900478105574584*^9, 3.900478212240872*^9, 3.900478310786502*^9, 
   3.900478668800775*^9, 3.90047882971299*^9, 3.9004790485188*^9, 
   3.90047915728881*^9, 3.900479310830003*^9, 3.900481171397938*^9, 
   3.9004812528094273`*^9, 3.900481326227476*^9, 3.900481412878117*^9, 
   3.900481496045663*^9, 3.900481571872311*^9, 3.9004817038692617`*^9, 
   3.900486501492261*^9, 3.902380886588468*^9, 3.902380986368039*^9, 
   3.902391024739518*^9, 3.9031707775358686`*^9, 3.903171165994399*^9, {
   3.903171486831098*^9, 3.903171521511756*^9}, {3.9031719308643293`*^9, 
   3.90317194837055*^9}, 3.903171981143602*^9, 3.9031728842301197`*^9, 
   3.903173605255624*^9, 3.90317391242839*^9, 3.903174511839188*^9, 
   3.903175856744137*^9, 3.9031760298496304`*^9, 3.903242428527863*^9, 
   3.90324290748897*^9, 3.903243059862673*^9, 3.9033288649186363`*^9, 
   3.9033293059024277`*^9, 3.903329466232242*^9, 3.903329632601368*^9, 
   3.903329771873917*^9, 3.903329840181473*^9, 3.9033302341410837`*^9, 
   3.903330413713883*^9, 3.903330610410973*^9, 3.9033307387493896`*^9, 
   3.903330809449307*^9, 3.9033309541324873`*^9, 3.903331031536191*^9, 
   3.903331174285192*^9, 3.903331809914164*^9, {3.903331848907104*^9, 
   3.903331861279209*^9}, {3.9033323525742493`*^9, 3.903332367114573*^9}, {
   3.9034359659583*^9, 3.903435978065773*^9}, 3.903436920199418*^9, 
   3.9034370445574923`*^9, {3.903437172672441*^9, 3.903437194790731*^9}, 
   3.903596691377408*^9, 3.903597342541608*^9, 3.9035976648487377`*^9, 
   3.903597801818302*^9, 3.903598177545734*^9, 3.9035985948460093`*^9, {
   3.903598820764036*^9, 3.903598837966691*^9}, {3.9035989186661987`*^9, 
   3.903598931168359*^9}, 3.903602336652602*^9, 3.903602424704638*^9, 
   3.903605823603063*^9, 3.903607212156604*^9, 3.903607243463543*^9, 
   3.9036075703972597`*^9, 3.903609386228573*^9, 3.903609534247093*^9, 
   3.903609607351543*^9, 3.903609677068365*^9, 3.9036097264478617`*^9, 
   3.903609778276697*^9, {3.903609819388227*^9, 3.9036098228942327`*^9}, 
   3.903611028190428*^9, 3.903611084089225*^9, {3.9036111469442596`*^9, 
   3.903611150320344*^9}, {3.903617250632477*^9, 3.903617276132043*^9}, {
   3.903617359638693*^9, 3.903617363005809*^9}, {3.903617690853924*^9, 
   3.90361769478447*^9}, {3.90402713462986*^9, 3.9040271360870667`*^9}, {
   3.9042977721807547`*^9, 3.9042977736966343`*^9}, {3.904298097346253*^9, 
   3.904298100891667*^9}, {3.907214653279223*^9, 3.907214654730884*^9}, 
   3.907214954850713*^9, 3.9072150848363743`*^9, {3.909569150926354*^9, 
   3.909569152607078*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"6be861cf-b31a-4c14-8e95-46f8da37c96c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Subiota", " ", "=", " ", 
  RowBox[{
   RowBox[{"Subiota", "/.", "SubMejier"}], "/.", "Subg"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9004059900886*^9, 3.900406039082836*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"335d311b-a244-4837-bc1f-a88f7dd4c450"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Iota]", "n_"], "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "x"}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   SubscriptBox["\[CapitalGamma]", "n"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"p", "=", 
      RowBox[{"2", "+", "n"}]}], 
     SubscriptBox["p", "max"]], 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"-", "p"}]], " ", 
     SubscriptBox["g", 
      RowBox[{"n", ",", "p"}]]}]}]}]}]], "Output",
 InitializationCell->True,
 CellChangeTimes->{{3.9004060157200813`*^9, 3.900406040606516*^9}, 
   3.900406435318625*^9, 3.900406495473413*^9, 3.900406567354074*^9, 
   3.900406622905176*^9, 3.900406887026527*^9, 3.900408213591507*^9, 
   3.900408244786875*^9, 3.900408291611237*^9, 3.900408425216258*^9, 
   3.900408489971169*^9, 3.900408797666057*^9, 3.90040942538623*^9, 
   3.900409485086101*^9, {3.9004095263549547`*^9, 3.900409547360276*^9}, 
   3.90040958261982*^9, 3.900409819213462*^9, 3.900410007279047*^9, 
   3.900410102895812*^9, 3.90041074915501*^9, {3.900410798490801*^9, 
   3.900410825660432*^9}, 3.900410857111538*^9, 3.900410918411818*^9, {
   3.900411003297502*^9, 3.900411024371798*^9}, 3.9004113538516617`*^9, 
   3.9004115182098427`*^9, 3.900414710266831*^9, 3.900414756009183*^9, {
   3.900415080719857*^9, 3.9004151064068613`*^9}, 3.900415193813074*^9, 
   3.9004152686822844`*^9, 3.900415460205051*^9, 3.900415590588516*^9, 
   3.900415695313211*^9, 3.900415849576662*^9, 3.900416608052827*^9, 
   3.900469621779552*^9, 3.900470035862818*^9, 3.9004707208068247`*^9, 
   3.9004717477462597`*^9, 3.9004718170099916`*^9, 3.9004719931604137`*^9, 
   3.900475695466824*^9, 3.900475744589901*^9, 3.900475969980301*^9, 
   3.9004760300791893`*^9, 3.900476391135153*^9, 3.900476564388666*^9, 
   3.900476783231529*^9, 3.900477767364421*^9, 3.900478105599517*^9, 
   3.900478212273616*^9, 3.90047831082495*^9, 3.90047866883283*^9, 
   3.900478829743989*^9, 3.900479048564193*^9, 3.9004791573252296`*^9, 
   3.900479310880165*^9, 3.900481171429266*^9, 3.9004812528401737`*^9, 
   3.9004813262573433`*^9, 3.900481412912919*^9, 3.900481496089897*^9, 
   3.9004815719902897`*^9, 3.9004817039049587`*^9, 3.900486501521734*^9, 
   3.902380886621814*^9, 3.9023809863987494`*^9, 3.90239102476502*^9, 
   3.903170783288342*^9, 3.90317116602538*^9, 3.9031714868617077`*^9, 
   3.9031715215463533`*^9, {3.903171930890751*^9, 3.90317194841143*^9}, 
   3.903171981179455*^9, 3.903172884276141*^9, 3.90317360529067*^9, 
   3.903173912458724*^9, 3.903174511878179*^9, 3.90317585679181*^9, 
   3.903176029879863*^9, 3.903242428565485*^9, 3.903242907527316*^9, 
   3.9032430598949003`*^9, 3.9033288649479923`*^9, 3.903329305947361*^9, 
   3.903329466259305*^9, 3.903329632627548*^9, 3.903329771904258*^9, 
   3.9033298402128143`*^9, 3.903330234169859*^9, 3.903330413743637*^9, 
   3.9033306104389353`*^9, 3.903330738777165*^9, 3.903330809481557*^9, 
   3.9033309541624327`*^9, 3.9033310315719223`*^9, 3.903331174329081*^9, 
   3.903331809942266*^9, {3.903331848952188*^9, 3.903331861308531*^9}, {
   3.9033323525994263`*^9, 3.90333236715611*^9}, {3.903435965988448*^9, 
   3.9034359780987253`*^9}, 3.9034369202325706`*^9, 3.903437044582793*^9, {
   3.903437172698018*^9, 3.903437194833129*^9}, 3.903596691401182*^9, 
   3.903597342569603*^9, 3.9035976648867493`*^9, 3.903597801863989*^9, 
   3.903598177574638*^9, 3.903598594883295*^9, {3.903598820802402*^9, 
   3.903598838003098*^9}, {3.903598918706132*^9, 3.9035989312074413`*^9}, 
   3.903602336687114*^9, 3.903602424743685*^9, 3.9036058236403418`*^9, 
   3.903607212185014*^9, 3.9036072434979067`*^9, 3.9036075704232492`*^9, 
   3.903609386255104*^9, 3.9036095342744913`*^9, 3.903609607387051*^9, 
   3.903609677103343*^9, 3.903609726477117*^9, 3.9036097783184958`*^9, {
   3.903609819424448*^9, 3.903609822926791*^9}, 3.903611028227104*^9, 
   3.903611084133128*^9, {3.903611146980694*^9, 3.903611150406474*^9}, {
   3.903617250659693*^9, 3.9036172761635427`*^9}, {3.903617359674746*^9, 
   3.903617363126346*^9}, {3.9036176914989357`*^9, 3.903617694827924*^9}, {
   3.904027134656033*^9, 3.904027136118881*^9}, {3.9042977722189617`*^9, 
   3.904297773730616*^9}, {3.90429809741607*^9, 3.90429810093847*^9}, {
   3.907214653310377*^9, 3.9072146547621593`*^9}, 3.907214954878636*^9, 
   3.907215084869155*^9, {3.909569151051517*^9, 3.909569152633747*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"78c4dcd1-7432-4ea0-a19d-0813cc6335e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"denominator", "[", "x_", "]"}], " ", "=", " ", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"Denom", "[", "x", "]"}], " "}]]}], "\[IndentingNewLine]", 
 RowBox[{"Subkappa", ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Kappa]", "n_"], "[", "x", "]"}], "\[Rule]", " ", 
   RowBox[{
    FractionBox["x", 
     RowBox[{"2", "*", 
      RowBox[{"m1", "^", "2", " "}]}]], "*", 
    RowBox[{"denominator", "[", "x", "]"}], "*", 
    RowBox[{
     SubscriptBox["\[Iota]", "n"], "[", "x", "]"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900406111588049*^9, 3.900406182828162*^9}, {
   3.9004106884258947`*^9, 3.900410695575596*^9}, 3.9004107672328253`*^9, 
   3.900410999811469*^9, 3.900476684042082*^9, {3.903170819418602*^9, 
   3.903170842027833*^9}, 3.903170875204855*^9, {3.903170913553742*^9, 
   3.90317093378323*^9}, {3.9031709715766907`*^9, 3.903170977479981*^9}, {
   3.9031711012374773`*^9, 3.903171182248562*^9}, {3.903171261362545*^9, 
   3.903171310385652*^9}, 3.903174283809273*^9, {3.90333059478778*^9, 
   3.903330605530263*^9}, {3.9033308008479023`*^9, 3.9033308013768787`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"193aedb3-a7f4-4a5a-b9e7-5fe06310bd77"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"Denom", "[", "x", "]"}]]], "Output",
 InitializationCell->True,
 CellChangeTimes->{{3.900406139001741*^9, 3.900406143993594*^9}, 
   3.900406183738904*^9, 3.900406435354857*^9, 3.9004064955047407`*^9, 
   3.900406535994561*^9, 3.900406567389921*^9, 3.90040662294444*^9, 
   3.90040688705475*^9, 3.900408213619337*^9, 3.9004082448089027`*^9, 
   3.9004082916333637`*^9, 3.9004084252408333`*^9, 3.900408490001717*^9, 
   3.900408797693903*^9, 3.9004094254227*^9, 3.900409485115155*^9, {
   3.9004095263875*^9, 3.900409547391321*^9}, 3.900409582645177*^9, 
   3.900409819241503*^9, 3.900410007289157*^9, 3.9004101029285192`*^9, 
   3.900410749191553*^9, {3.90041079853822*^9, 3.900410825702302*^9}, 
   3.9004108571573687`*^9, 3.900410918455017*^9, {3.900411003307147*^9, 
   3.900411024422448*^9}, 3.9004113539009323`*^9, 3.900411518245386*^9, 
   3.9004147103123617`*^9, 3.900414756042313*^9, {3.900415080761524*^9, 
   3.900415106438294*^9}, 3.900415193850865*^9, 3.9004152687139072`*^9, 
   3.900415460237792*^9, 3.900415590624969*^9, 3.9004156953440943`*^9, 
   3.900415849613709*^9, 3.900416608088245*^9, 3.900469621814617*^9, 
   3.9004700359211283`*^9, 3.9004707208610497`*^9, 3.9004717477798767`*^9, 
   3.900471817063499*^9, 3.9004719932300577`*^9, 3.900475695497993*^9, 
   3.9004757446302032`*^9, 3.900475970015395*^9, 3.900476030119957*^9, 
   3.900476391173133*^9, 3.900476564420701*^9, 3.900476783267415*^9, 
   3.900477767390459*^9, 3.900478105632656*^9, 3.900478212303524*^9, 
   3.900478310861713*^9, 3.900478668861882*^9, 3.900478829777417*^9, 
   3.900479048606645*^9, 3.9004791573625937`*^9, 3.900479310927608*^9, 
   3.900481171463627*^9, 3.900481252873353*^9, 3.9004813262876883`*^9, 
   3.9004814129494047`*^9, 3.900481496134416*^9, 3.900481572031493*^9, 
   3.900481703944511*^9, 3.900486501551083*^9, 3.902380886657207*^9, 
   3.902380986433215*^9, 3.9023910247908783`*^9, 3.903170823059297*^9, 
   3.9031708767294817`*^9, {3.903171166056995*^9, 3.90317118273111*^9}, 
   3.90317131240769*^9, 3.903171486907852*^9, 3.903171521580563*^9, {
   3.903171930919778*^9, 3.903171948459682*^9}, 3.9031719812178183`*^9, 
   3.903172884329072*^9, 3.903173605334763*^9, 3.903173912495636*^9, 
   3.9031745119100723`*^9, 3.9031758568474617`*^9, 3.903176029909874*^9, 
   3.903242428577045*^9, 3.9032429075709667`*^9, 3.903243059921472*^9, 
   3.903328864987487*^9, 3.903329305994707*^9, 3.90332946628688*^9, 
   3.9033296326540003`*^9, 3.903329771944128*^9, 3.90332984024965*^9, 
   3.903330234198662*^9, 3.903330413772839*^9, 3.903330610465514*^9, 
   3.90333073880684*^9, 3.903330809509653*^9, 3.9033309541917973`*^9, 
   3.903331031610241*^9, 3.903331174364085*^9, 3.903331809973208*^9, {
   3.9033318490676928`*^9, 3.903331861337407*^9}, {3.903332352624528*^9, 
   3.90333236718673*^9}, {3.903435966017804*^9, 3.903435978139062*^9}, 
   3.903436920274527*^9, 3.903437044609406*^9, {3.903437172724018*^9, 
   3.90343719487713*^9}, 3.90359669142619*^9, 3.903597342651092*^9, 
   3.903597664936428*^9, 3.903597801898347*^9, 3.9035981776055*^9, 
   3.903598594917362*^9, {3.903598820844244*^9, 3.903598838035005*^9}, {
   3.903598918744256*^9, 3.9035989312491293`*^9}, 3.903602336725607*^9, 
   3.90360242478939*^9, 3.90360582365103*^9, 3.903607212215949*^9, 
   3.903607243533182*^9, 3.903607570453479*^9, 3.903609386283441*^9, 
   3.9036095343034563`*^9, 3.903609607421218*^9, 3.903609677137761*^9, 
   3.903609726505535*^9, 3.9036097783629007`*^9, {3.903609819466394*^9, 
   3.903609822963764*^9}, 3.903611028266625*^9, 3.903611084180441*^9, {
   3.903611147018654*^9, 3.903611150435936*^9}, {3.9036172506879063`*^9, 
   3.9036172761951036`*^9}, {3.9036173597180147`*^9, 3.903617363164933*^9}, {
   3.9036176916639853`*^9, 3.903617694861671*^9}, {3.904027134696013*^9, 
   3.904027136153075*^9}, {3.9042977722583513`*^9, 3.904297773763935*^9}, {
   3.90429809746712*^9, 3.904298100981024*^9}, {3.907214653434856*^9, 
   3.907214654792992*^9}, 3.907214954903215*^9, 3.907215084903686*^9, {
   3.909569151084146*^9, 3.909569152697809*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"aafd6e3b-da6c-4daf-a1fe-237fc81925d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SubK2", " ", "=", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "2"], "[", "x", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", "x"}], "]"}], "*", 
    RowBox[{"Sqrt", "[", 
     FractionBox["\[Pi]", 
      RowBox[{"2", "*", "x"}]], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"A", "[", "x", "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SubA", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "x_", "]"}], "\[Rule]", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       SubscriptBox["a", "q"], 
       RowBox[{"x", "^", "q"}]], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", 
        SubscriptBox["q", "max"]}], "}"}]}], "]"}]}], "/.", 
   RowBox[{
    SubscriptBox["q", "max"], "\[Rule]", "Nmax"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9004061867638493`*^9, 3.90040626151252*^9}, {
   3.900406313683313*^9, 3.900406336325652*^9}, {3.9004063687454557`*^9, 
   3.900406426873725*^9}, {3.900406470282145*^9, 3.9004064854125633`*^9}, 
   3.900406530664364*^9, {3.900406602451866*^9, 3.900406615966366*^9}, {
   3.900408482348815*^9, 3.900408486251214*^9}, {3.900408779956395*^9, 
   3.9004087898770514`*^9}, {3.900471789312355*^9, 3.9004718030066757`*^9}, 
   3.900476686486395*^9, {3.9031713500167713`*^9, 3.903171395118238*^9}, 
   3.903171439577055*^9, {3.9031716033388968`*^9, 3.903171608123838*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"ee92426d-c0e2-424b-aa62-452f0de44937"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["k", "2"], "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "x"}]], " ", 
   SqrtBox[
    FractionBox["\[Pi]", "2"]], " ", 
   SqrtBox[
    FractionBox["1", "x"]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"A", "[", "x", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.903171440820973*^9, 3.903171528674108*^9, 3.903171609360579*^9, {
   3.9031719347616777`*^9, 3.903171948631187*^9}, 3.903171981413711*^9, 
   3.903172884489368*^9, 3.9031736055207644`*^9, 3.903173912677706*^9, 
   3.903174511959792*^9, 3.9031758569079523`*^9, 3.903176029947209*^9, 
   3.903242428616561*^9, 3.9032429075876083`*^9, 3.903243059949573*^9, 
   3.903328865025196*^9, 3.903329306035725*^9, 3.903329466315662*^9, 
   3.90332963268699*^9, 3.903329771976754*^9, 3.903329840263042*^9, 
   3.9033302342302637`*^9, 3.9033304138068933`*^9, 3.903330610500079*^9, 
   3.9033307388364*^9, 3.903330809542798*^9, 3.903330954235298*^9, 
   3.903331031658955*^9, 3.903331174415423*^9, 3.903331810005015*^9, {
   3.903331849106254*^9, 3.903331861379303*^9}, {3.903332352650124*^9, 
   3.9033323672254257`*^9}, {3.9034359660471153`*^9, 3.903435978181437*^9}, 
   3.903436920313026*^9, 3.9034370446360283`*^9, {3.903437172755588*^9, 
   3.903437194941979*^9}, 3.903596691451695*^9, 3.903597342682198*^9, 
   3.903597665062354*^9, 3.903597801937428*^9, 3.9035981776359043`*^9, 
   3.903598594954533*^9, {3.903598820901627*^9, 3.903598838075185*^9}, {
   3.903598918780711*^9, 3.9035989312829857`*^9}, 3.903602336765286*^9, 
   3.9036024248306932`*^9, 3.903605823691456*^9, 3.903607212250908*^9, 
   3.9036072435787086`*^9, 3.903607570482996*^9, 3.903609386315476*^9, 
   3.9036095343449497`*^9, 3.9036096074576473`*^9, 3.903609677184409*^9, 
   3.903609726535859*^9, 3.903609778407311*^9, {3.9036098195196943`*^9, 
   3.903609823005548*^9}, 3.903611028306601*^9, 3.903611084231791*^9, {
   3.903611147079236*^9, 3.903611150477613*^9}, {3.903617250716888*^9, 
   3.903617276228465*^9}, {3.9036173597578278`*^9, 3.903617363200601*^9}, {
   3.903617691691813*^9, 3.903617694908822*^9}, {3.904027134738783*^9, 
   3.90402713618722*^9}, {3.904297772290207*^9, 3.904297773799038*^9}, {
   3.904298097519161*^9, 3.904298101035664*^9}, {3.907214653466803*^9, 
   3.907214654805951*^9}, 3.907214954930691*^9, 3.907215084934142*^9, {
   3.909569151119646*^9, 3.909569152780136*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"9a748e7e-b661-4e3d-ab30-adbca921e02e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "x_", "]"}], "\[Rule]", 
  RowBox[{
   FractionBox[
    SubscriptBox["a", "1"], "x"], "+", 
   FractionBox[
    SubscriptBox["a", "2"], 
    SuperscriptBox["x", "2"]], "+", 
   FractionBox[
    SubscriptBox["a", "3"], 
    SuperscriptBox["x", "3"]], "+", 
   FractionBox[
    SubscriptBox["a", "4"], 
    SuperscriptBox["x", "4"]]}]}]], "Output",
 CellChangeTimes->{
  3.903171440820973*^9, 3.903171528674108*^9, 3.903171609360579*^9, {
   3.9031719347616777`*^9, 3.903171948631187*^9}, 3.903171981413711*^9, 
   3.903172884489368*^9, 3.9031736055207644`*^9, 3.903173912677706*^9, 
   3.903174511959792*^9, 3.9031758569079523`*^9, 3.903176029947209*^9, 
   3.903242428616561*^9, 3.9032429075876083`*^9, 3.903243059949573*^9, 
   3.903328865025196*^9, 3.903329306035725*^9, 3.903329466315662*^9, 
   3.90332963268699*^9, 3.903329771976754*^9, 3.903329840263042*^9, 
   3.9033302342302637`*^9, 3.9033304138068933`*^9, 3.903330610500079*^9, 
   3.9033307388364*^9, 3.903330809542798*^9, 3.903330954235298*^9, 
   3.903331031658955*^9, 3.903331174415423*^9, 3.903331810005015*^9, {
   3.903331849106254*^9, 3.903331861379303*^9}, {3.903332352650124*^9, 
   3.9033323672254257`*^9}, {3.9034359660471153`*^9, 3.903435978181437*^9}, 
   3.903436920313026*^9, 3.9034370446360283`*^9, {3.903437172755588*^9, 
   3.903437194941979*^9}, 3.903596691451695*^9, 3.903597342682198*^9, 
   3.903597665062354*^9, 3.903597801937428*^9, 3.9035981776359043`*^9, 
   3.903598594954533*^9, {3.903598820901627*^9, 3.903598838075185*^9}, {
   3.903598918780711*^9, 3.9035989312829857`*^9}, 3.903602336765286*^9, 
   3.9036024248306932`*^9, 3.903605823691456*^9, 3.903607212250908*^9, 
   3.9036072435787086`*^9, 3.903607570482996*^9, 3.903609386315476*^9, 
   3.9036095343449497`*^9, 3.9036096074576473`*^9, 3.903609677184409*^9, 
   3.903609726535859*^9, 3.903609778407311*^9, {3.9036098195196943`*^9, 
   3.903609823005548*^9}, 3.903611028306601*^9, 3.903611084231791*^9, {
   3.903611147079236*^9, 3.903611150477613*^9}, {3.903617250716888*^9, 
   3.903617276228465*^9}, {3.9036173597578278`*^9, 3.903617363200601*^9}, {
   3.903617691691813*^9, 3.903617694908822*^9}, {3.904027134738783*^9, 
   3.90402713618722*^9}, {3.904297772290207*^9, 3.904297773799038*^9}, {
   3.904298097519161*^9, 3.904298101035664*^9}, {3.907214653466803*^9, 
   3.907214654805951*^9}, 3.907214954930691*^9, 3.907215084934142*^9, {
   3.909569151119646*^9, 3.90956915285128*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"cf64af9e-148e-485b-9141-9c248bf6be8a"]
}, Open  ]],

Cell[TextData[{
 "Mathematica manges the power expansion of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["K", "2"], "2"], "(", "x", ")"}], TraditionalForm]],
  ExpressionUUID->"1a4e6a8d-f029-4ba3-b137-d5b0b9d3d6bf"],
 " directly, so we can directly compute the coefficients of B:"
}], "Text",
 CellChangeTimes->{{3.903242692792244*^9, 3.903242756994635*^9}, {
  3.903242787852079*^9, 
  3.9032427904557858`*^9}},ExpressionUUID->"cd8753cd-4643-4698-a8c0-\
45ee6a44ca6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bessel2AsymptoticPolynome", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "x"}], "]"}], "*", "2", "*", 
     RowBox[{"x", "/", "\[Pi]"}], "*", 
     RowBox[{"Normal", "[", 
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{"x", "\[Element]", "Reals"}], ",", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Power", "[", 
           RowBox[{
            RowBox[{"BesselK", "[", 
             RowBox[{"2", ",", "x"}], "]"}], ",", "2"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "\[Infinity]", ",", " ", 
            RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    ",", "x"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[64]:=",ExpressionUUID->"cff3e0dd-a371-4c31-9b5e-41f7ca72ba7a"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox["315", 
   RowBox[{"2048", " ", 
    SuperscriptBox["x", "4"]}]], "+", 
  FractionBox["315", 
   RowBox[{"128", " ", 
    SuperscriptBox["x", "3"]}]], "+", 
  FractionBox["165", 
   RowBox[{"32", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox["15", 
   RowBox[{"4", " ", "x"}]]}]], "Output",
 CellChangeTimes->{
  3.903328865693243*^9, 3.903329306535617*^9, 3.903329467074313*^9, 
   3.9033296404140043`*^9, 3.903329774053136*^9, 3.903329843385405*^9, 
   3.903330234409503*^9, 3.903330413984707*^9, 3.903330610737034*^9, 
   3.903330739027546*^9, 3.903330809801771*^9, 3.9033309544205008`*^9, 
   3.903331031820715*^9, 3.903331174592843*^9, 3.9033318102725058`*^9, {
   3.903331849298222*^9, 3.903331861529106*^9}, {3.903332352853278*^9, 
   3.9033323673568983`*^9}, {3.90343596630377*^9, 3.9034359783564*^9}, 
   3.9034369205380583`*^9, 3.903437044808943*^9, {3.90343717295933*^9, 
   3.903437195069956*^9}, 3.9035966917233353`*^9, 3.903597342876483*^9, 
   3.9035976652509203`*^9, 3.903597802185837*^9, 3.903598177847094*^9, 
   3.9035985952447844`*^9, {3.903598821087081*^9, 3.903598838271017*^9}, {
   3.903598919034432*^9, 3.903598931583639*^9}, 3.9036023369312277`*^9, 
   3.903602424989152*^9, 3.903605823865444*^9, 3.903607212414033*^9, 
   3.903607243773089*^9, 3.9036075706344833`*^9, 3.90360938646878*^9, 
   3.903609534499037*^9, 3.90360960763883*^9, 3.903609677331168*^9, 
   3.903609726694471*^9, 3.903609778568097*^9, {3.9036098196757097`*^9, 
   3.903609823204261*^9}, 3.9036110284473343`*^9, 3.9036110845173264`*^9, {
   3.903611147318263*^9, 3.903611150636434*^9}, {3.903617250866061*^9, 
   3.903617276375703*^9}, {3.903617360034656*^9, 3.903617363372484*^9}, {
   3.903617691866515*^9, 3.903617695076545*^9}, {3.904027134992847*^9, 
   3.90402713639281*^9}, {3.904297772548006*^9, 3.904297773966508*^9}, {
   3.9042980977424994`*^9, 3.904298101204754*^9}, {3.907214653620076*^9, 
   3.90721465497794*^9}, 3.9072149550865726`*^9, 3.907215085110025*^9, {
   3.909569151368189*^9, 3.909569152891452*^9}},
 CellLabel->"Out[64]=",ExpressionUUID->"b636ea09-c31a-4c64-90c8-7fa8e865df36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"factor", "[", "x_", "]"}], "=", 
   RowBox[{
    FractionBox["\[Pi]", 
     RowBox[{"2", "*", "x"}]], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", "x"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Subk22noprefac", "=", 
   RowBox[{
    RowBox[{"k22", "[", "x", "]"}], "\[Rule]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"B", "[", "x", "]"}]}], ")"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SubK22", "=", 
   RowBox[{
    RowBox[{"k22", "[", "x", "]"}], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"factor", "[", "x", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"B", "[", "x", "]"}]}], ")"}]}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"Subgamma", "=", " ", 
  RowBox[{"\[Gamma]", "\[Rule]", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       SubscriptBox["c", "i"], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", " ", "M"}], "}"}]}], "]"}], "+", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "i"], "*", 
        SubscriptBox["dx", "i"]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", " ", "M"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SubB", "=", " ", 
  RowBox[{
   RowBox[{"B", "[", "x", "]"}], "\[Rule]", " ", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"A", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"A", "[", "x", "]"}], "^", "2"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SubB", "=", " ", 
  RowBox[{
   RowBox[{"B", "[", "x", "]"}], "\[Rule]", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      SubscriptBox["b", "i"], 
      RowBox[{"x", "^", "i"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "Nmax"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SubBprime", " ", "=", " ", 
  RowBox[{
   RowBox[{"Bprime", "[", "x_", "]"}], " ", "\[Rule]", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "i"}], "*", 
       SubscriptBox["b", "i"]}], 
      RowBox[{"x", "^", 
       RowBox[{"(", 
        RowBox[{"i", "+", "1"}], ")"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Nmax", "-", "1"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SubBtilde", " ", "=", " ", 
  RowBox[{
   RowBox[{"Btilde", "[", "x", "]"}], " ", "\[Rule]", " ", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "x"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"B", "[", "x", "]"}]}], "-", 
      FractionBox[
       RowBox[{"B", "[", "x", "]"}], "x"], "+", 
      RowBox[{"Bprime", "[", "x", "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Subrho", "=", 
  RowBox[{"\[Rho]", "\[Rule]", " ", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        SubscriptBox["c", "i"], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", " ", "M"}], "}"}]}], "]"}]}], ")"}], 
    "\[Gamma]"]}]}], "\[IndentingNewLine]", 
 RowBox[{"Subeta", " ", "=", " ", 
  RowBox[{"\[Eta]", "\[Rule]", "  ", 
   FractionBox[
    RowBox[{"-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "i"], "*", 
        SubscriptBox["dx", "i"]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", " ", "M"}], "}"}]}], "]"}]}], 
    "\[Gamma]"]}]}], "\[IndentingNewLine]", 
 RowBox[{"SubF", "=", " ", 
  RowBox[{
   RowBox[{"F", "[", "x", "]"}], "\[Rule]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", "x", "]"}], "*", "\[Rho]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"Btilde", "[", "x", "]"}], "*", "\[Eta]"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.903174437534251*^9, 3.90317459716369*^9}, {
  3.9031746610622168`*^9, 3.903174679826066*^9}, {3.903174715398172*^9, 
  3.903174780906849*^9}, {3.903175891376011*^9, 3.903175927409329*^9}, {
  3.90317602403211*^9, 3.90317602450064*^9}, {3.9032430453101473`*^9, 
  3.903243055270981*^9}, {3.903329187565435*^9, 3.903329262031817*^9}, {
  3.903329458292794*^9, 3.903329461522779*^9}, {3.903329622230734*^9, 
  3.903329628526781*^9}, {3.903329669740213*^9, 3.903329757644382*^9}, {
  3.90359693571591*^9, 3.903596935901894*^9}, {3.903597048423665*^9, 
  3.903597056533539*^9}, {3.903597317618997*^9, 3.9035973226266403`*^9}, {
  3.903597919647605*^9, 3.903597919711628*^9}, {3.903607103336742*^9, 
  3.903607117339294*^9}, {3.9036075494814672`*^9, 3.903607564956324*^9}, {
  3.90721454974395*^9, 3.907214569666511*^9}, {3.907214622093668*^9, 
  3.907214635999044*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"de1781dd-dbc8-4f3d-8ab9-0ef1dc8d20ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k22", "[", "x", "]"}], "\[Rule]", 
  RowBox[{"1", "+", 
   RowBox[{"B", "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.903174504480686*^9, 3.9031745574536753`*^9}, 
   3.903174597936117*^9, 3.903174782479456*^9, 3.90317585705987*^9, 
   3.9031759280057497`*^9, 3.903176030115237*^9, 3.903242428805212*^9, 
   3.903242907753146*^9, 3.9032430601100807`*^9, 3.903328865171933*^9, 
   3.903329306179872*^9, 3.903329466477956*^9, {3.903329629192587*^9, 
   3.90332963283123*^9}, 3.903329772137689*^9, 3.903329840456205*^9, 
   3.903330234443437*^9, 3.903330414033004*^9, 3.9033306107837477`*^9, 
   3.903330739058937*^9, 3.903330809843759*^9, 3.903330954460164*^9, 
   3.9033310318640127`*^9, 3.903331174629403*^9, 3.9033318103147573`*^9, {
   3.903331849344747*^9, 3.9033318615619698`*^9}, {3.903332352947625*^9, 
   3.9033323673882847`*^9}, {3.9034359663446493`*^9, 3.903435978386505*^9}, 
   3.903436920578273*^9, 3.903437044850173*^9, {3.903437173001773*^9, 
   3.90343719513879*^9}, 3.90359669177059*^9, 3.903597057912148*^9, 
   3.903597342919855*^9, 3.903597665287528*^9, 3.9035978022140627`*^9, 
   3.903597920201158*^9, 3.90359817788295*^9, 3.903598595279503*^9, {
   3.903598821122954*^9, 3.903598838302902*^9}, {3.903598919072528*^9, 
   3.9035989316190987`*^9}, 3.90360233698948*^9, 3.903602425029051*^9, 
   3.903605823925088*^9, 3.903607133768777*^9, 3.9036072124639053`*^9, 
   3.903607243870344*^9, 3.90360757066286*^9, 3.903609386501363*^9, 
   3.9036095345317163`*^9, 3.903609607696103*^9, 3.9036096773731947`*^9, 
   3.9036097267257357`*^9, 3.903609778601766*^9, {3.903609819762864*^9, 
   3.903609823254928*^9}, 3.903611028490904*^9, 3.903611084568515*^9, {
   3.903611147360046*^9, 3.90361115068051*^9}, {3.9036172509392242`*^9, 
   3.9036172764116087`*^9}, {3.903617360085238*^9, 3.903617363407552*^9}, {
   3.903617691896991*^9, 3.9036176951177883`*^9}, {3.904027135025939*^9, 
   3.9040271364481*^9}, {3.904297772578538*^9, 3.904297774018718*^9}, {
   3.9042980977936487`*^9, 3.904298101260223*^9}, {3.9072146536547117`*^9, 
   3.90721465501437*^9}, 3.907214955122553*^9, 3.907215085158505*^9, {
   3.9095691514153*^9, 3.9095691529639053`*^9}},
 CellLabel->"Out[66]=",ExpressionUUID->"e69d3204-8723-44f2-869a-ca2e8b46993e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k22", "[", "x", "]"}], "\[Rule]", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "x"}]], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"B", "[", "x", "]"}]}], ")"}]}], 
   RowBox[{"2", " ", "x"}]]}]], "Output",
 CellChangeTimes->{{3.903174504480686*^9, 3.9031745574536753`*^9}, 
   3.903174597936117*^9, 3.903174782479456*^9, 3.90317585705987*^9, 
   3.9031759280057497`*^9, 3.903176030115237*^9, 3.903242428805212*^9, 
   3.903242907753146*^9, 3.9032430601100807`*^9, 3.903328865171933*^9, 
   3.903329306179872*^9, 3.903329466477956*^9, {3.903329629192587*^9, 
   3.90332963283123*^9}, 3.903329772137689*^9, 3.903329840456205*^9, 
   3.903330234443437*^9, 3.903330414033004*^9, 3.9033306107837477`*^9, 
   3.903330739058937*^9, 3.903330809843759*^9, 3.903330954460164*^9, 
   3.9033310318640127`*^9, 3.903331174629403*^9, 3.9033318103147573`*^9, {
   3.903331849344747*^9, 3.9033318615619698`*^9}, {3.903332352947625*^9, 
   3.9033323673882847`*^9}, {3.9034359663446493`*^9, 3.903435978386505*^9}, 
   3.903436920578273*^9, 3.903437044850173*^9, {3.903437173001773*^9, 
   3.90343719513879*^9}, 3.90359669177059*^9, 3.903597057912148*^9, 
   3.903597342919855*^9, 3.903597665287528*^9, 3.9035978022140627`*^9, 
   3.903597920201158*^9, 3.90359817788295*^9, 3.903598595279503*^9, {
   3.903598821122954*^9, 3.903598838302902*^9}, {3.903598919072528*^9, 
   3.9035989316190987`*^9}, 3.90360233698948*^9, 3.903602425029051*^9, 
   3.903605823925088*^9, 3.903607133768777*^9, 3.9036072124639053`*^9, 
   3.903607243870344*^9, 3.90360757066286*^9, 3.903609386501363*^9, 
   3.9036095345317163`*^9, 3.903609607696103*^9, 3.9036096773731947`*^9, 
   3.9036097267257357`*^9, 3.903609778601766*^9, {3.903609819762864*^9, 
   3.903609823254928*^9}, 3.903611028490904*^9, 3.903611084568515*^9, {
   3.903611147360046*^9, 3.90361115068051*^9}, {3.9036172509392242`*^9, 
   3.9036172764116087`*^9}, {3.903617360085238*^9, 3.903617363407552*^9}, {
   3.903617691896991*^9, 3.9036176951177883`*^9}, {3.904027135025939*^9, 
   3.9040271364481*^9}, {3.904297772578538*^9, 3.904297774018718*^9}, {
   3.9042980977936487`*^9, 3.904298101260223*^9}, {3.9072146536547117`*^9, 
   3.90721465501437*^9}, 3.907214955122553*^9, 3.907215085158505*^9, {
   3.9095691514153*^9, 3.909569152968176*^9}},
 CellLabel->"Out[67]=",ExpressionUUID->"cb53fb32-48d2-4373-a550-ac626c01a54e"],

Cell[BoxData[
 RowBox[{"\[Gamma]", "\[Rule]", 
  RowBox[{"1", "+", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "2"}], "M"], 
    SubscriptBox["c", "i"]}], "+", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "2"}], "M"], 
    RowBox[{
     SubscriptBox["c", "i"], " ", 
     SubscriptBox["dx", "i"]}]}]}]}]], "Output",
 CellChangeTimes->{{3.903174504480686*^9, 3.9031745574536753`*^9}, 
   3.903174597936117*^9, 3.903174782479456*^9, 3.90317585705987*^9, 
   3.9031759280057497`*^9, 3.903176030115237*^9, 3.903242428805212*^9, 
   3.903242907753146*^9, 3.9032430601100807`*^9, 3.903328865171933*^9, 
   3.903329306179872*^9, 3.903329466477956*^9, {3.903329629192587*^9, 
   3.90332963283123*^9}, 3.903329772137689*^9, 3.903329840456205*^9, 
   3.903330234443437*^9, 3.903330414033004*^9, 3.9033306107837477`*^9, 
   3.903330739058937*^9, 3.903330809843759*^9, 3.903330954460164*^9, 
   3.9033310318640127`*^9, 3.903331174629403*^9, 3.9033318103147573`*^9, {
   3.903331849344747*^9, 3.9033318615619698`*^9}, {3.903332352947625*^9, 
   3.9033323673882847`*^9}, {3.9034359663446493`*^9, 3.903435978386505*^9}, 
   3.903436920578273*^9, 3.903437044850173*^9, {3.903437173001773*^9, 
   3.90343719513879*^9}, 3.90359669177059*^9, 3.903597057912148*^9, 
   3.903597342919855*^9, 3.903597665287528*^9, 3.9035978022140627`*^9, 
   3.903597920201158*^9, 3.90359817788295*^9, 3.903598595279503*^9, {
   3.903598821122954*^9, 3.903598838302902*^9}, {3.903598919072528*^9, 
   3.9035989316190987`*^9}, 3.90360233698948*^9, 3.903602425029051*^9, 
   3.903605823925088*^9, 3.903607133768777*^9, 3.9036072124639053`*^9, 
   3.903607243870344*^9, 3.90360757066286*^9, 3.903609386501363*^9, 
   3.9036095345317163`*^9, 3.903609607696103*^9, 3.9036096773731947`*^9, 
   3.9036097267257357`*^9, 3.903609778601766*^9, {3.903609819762864*^9, 
   3.903609823254928*^9}, 3.903611028490904*^9, 3.903611084568515*^9, {
   3.903611147360046*^9, 3.90361115068051*^9}, {3.9036172509392242`*^9, 
   3.9036172764116087`*^9}, {3.903617360085238*^9, 3.903617363407552*^9}, {
   3.903617691896991*^9, 3.9036176951177883`*^9}, {3.904027135025939*^9, 
   3.9040271364481*^9}, {3.904297772578538*^9, 3.904297774018718*^9}, {
   3.9042980977936487`*^9, 3.904298101260223*^9}, {3.9072146536547117`*^9, 
   3.90721465501437*^9}, 3.907214955122553*^9, 3.907215085158505*^9, {
   3.9095691514153*^9, 3.90956915305313*^9}},
 CellLabel->"Out[68]=",ExpressionUUID->"cbc7f59d-0c2b-4cc4-9d5b-42fee5f9216b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"A", "[", "x", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"A", "[", "x", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.903174504480686*^9, 3.9031745574536753`*^9}, 
   3.903174597936117*^9, 3.903174782479456*^9, 3.90317585705987*^9, 
   3.9031759280057497`*^9, 3.903176030115237*^9, 3.903242428805212*^9, 
   3.903242907753146*^9, 3.9032430601100807`*^9, 3.903328865171933*^9, 
   3.903329306179872*^9, 3.903329466477956*^9, {3.903329629192587*^9, 
   3.90332963283123*^9}, 3.903329772137689*^9, 3.903329840456205*^9, 
   3.903330234443437*^9, 3.903330414033004*^9, 3.9033306107837477`*^9, 
   3.903330739058937*^9, 3.903330809843759*^9, 3.903330954460164*^9, 
   3.9033310318640127`*^9, 3.903331174629403*^9, 3.9033318103147573`*^9, {
   3.903331849344747*^9, 3.9033318615619698`*^9}, {3.903332352947625*^9, 
   3.9033323673882847`*^9}, {3.9034359663446493`*^9, 3.903435978386505*^9}, 
   3.903436920578273*^9, 3.903437044850173*^9, {3.903437173001773*^9, 
   3.90343719513879*^9}, 3.90359669177059*^9, 3.903597057912148*^9, 
   3.903597342919855*^9, 3.903597665287528*^9, 3.9035978022140627`*^9, 
   3.903597920201158*^9, 3.90359817788295*^9, 3.903598595279503*^9, {
   3.903598821122954*^9, 3.903598838302902*^9}, {3.903598919072528*^9, 
   3.9035989316190987`*^9}, 3.90360233698948*^9, 3.903602425029051*^9, 
   3.903605823925088*^9, 3.903607133768777*^9, 3.9036072124639053`*^9, 
   3.903607243870344*^9, 3.90360757066286*^9, 3.903609386501363*^9, 
   3.9036095345317163`*^9, 3.903609607696103*^9, 3.9036096773731947`*^9, 
   3.9036097267257357`*^9, 3.903609778601766*^9, {3.903609819762864*^9, 
   3.903609823254928*^9}, 3.903611028490904*^9, 3.903611084568515*^9, {
   3.903611147360046*^9, 3.90361115068051*^9}, {3.9036172509392242`*^9, 
   3.9036172764116087`*^9}, {3.903617360085238*^9, 3.903617363407552*^9}, {
   3.903617691896991*^9, 3.9036176951177883`*^9}, {3.904027135025939*^9, 
   3.9040271364481*^9}, {3.904297772578538*^9, 3.904297774018718*^9}, {
   3.9042980977936487`*^9, 3.904298101260223*^9}, {3.9072146536547117`*^9, 
   3.90721465501437*^9}, 3.907214955122553*^9, 3.907215085158505*^9, {
   3.9095691514153*^9, 3.9095691530576677`*^9}},
 CellLabel->"Out[69]=",ExpressionUUID->"12b2b9b0-1c12-4469-a7dd-ab4688c524aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   FractionBox[
    SubscriptBox["b", "1"], "x"], "+", 
   FractionBox[
    SubscriptBox["b", "2"], 
    SuperscriptBox["x", "2"]], "+", 
   FractionBox[
    SubscriptBox["b", "3"], 
    SuperscriptBox["x", "3"]], "+", 
   FractionBox[
    SubscriptBox["b", "4"], 
    SuperscriptBox["x", "4"]]}]}]], "Output",
 CellChangeTimes->{{3.903174504480686*^9, 3.9031745574536753`*^9}, 
   3.903174597936117*^9, 3.903174782479456*^9, 3.90317585705987*^9, 
   3.9031759280057497`*^9, 3.903176030115237*^9, 3.903242428805212*^9, 
   3.903242907753146*^9, 3.9032430601100807`*^9, 3.903328865171933*^9, 
   3.903329306179872*^9, 3.903329466477956*^9, {3.903329629192587*^9, 
   3.90332963283123*^9}, 3.903329772137689*^9, 3.903329840456205*^9, 
   3.903330234443437*^9, 3.903330414033004*^9, 3.9033306107837477`*^9, 
   3.903330739058937*^9, 3.903330809843759*^9, 3.903330954460164*^9, 
   3.9033310318640127`*^9, 3.903331174629403*^9, 3.9033318103147573`*^9, {
   3.903331849344747*^9, 3.9033318615619698`*^9}, {3.903332352947625*^9, 
   3.9033323673882847`*^9}, {3.9034359663446493`*^9, 3.903435978386505*^9}, 
   3.903436920578273*^9, 3.903437044850173*^9, {3.903437173001773*^9, 
   3.90343719513879*^9}, 3.90359669177059*^9, 3.903597057912148*^9, 
   3.903597342919855*^9, 3.903597665287528*^9, 3.9035978022140627`*^9, 
   3.903597920201158*^9, 3.90359817788295*^9, 3.903598595279503*^9, {
   3.903598821122954*^9, 3.903598838302902*^9}, {3.903598919072528*^9, 
   3.9035989316190987`*^9}, 3.90360233698948*^9, 3.903602425029051*^9, 
   3.903605823925088*^9, 3.903607133768777*^9, 3.9036072124639053`*^9, 
   3.903607243870344*^9, 3.90360757066286*^9, 3.903609386501363*^9, 
   3.9036095345317163`*^9, 3.903609607696103*^9, 3.9036096773731947`*^9, 
   3.9036097267257357`*^9, 3.903609778601766*^9, {3.903609819762864*^9, 
   3.903609823254928*^9}, 3.903611028490904*^9, 3.903611084568515*^9, {
   3.903611147360046*^9, 3.90361115068051*^9}, {3.9036172509392242`*^9, 
   3.9036172764116087`*^9}, {3.903617360085238*^9, 3.903617363407552*^9}, {
   3.903617691896991*^9, 3.9036176951177883`*^9}, {3.904027135025939*^9, 
   3.9040271364481*^9}, {3.904297772578538*^9, 3.904297774018718*^9}, {
   3.9042980977936487`*^9, 3.904298101260223*^9}, {3.9072146536547117`*^9, 
   3.90721465501437*^9}, 3.907214955122553*^9, 3.907215085158505*^9, {
   3.9095691514153*^9, 3.909569153061677*^9}},
 CellLabel->"Out[70]=",ExpressionUUID->"b9fb6115-ef93-4ed3-aa2e-1166e7e1b3a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bprime", "[", "x_", "]"}], "\[Rule]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["b", "1"], 
     SuperscriptBox["x", "2"]]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SubscriptBox["b", "2"]}], 
    SuperscriptBox["x", "3"]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SubscriptBox["b", "3"]}], 
    SuperscriptBox["x", "4"]]}]}]], "Output",
 CellChangeTimes->{{3.903174504480686*^9, 3.9031745574536753`*^9}, 
   3.903174597936117*^9, 3.903174782479456*^9, 3.90317585705987*^9, 
   3.9031759280057497`*^9, 3.903176030115237*^9, 3.903242428805212*^9, 
   3.903242907753146*^9, 3.9032430601100807`*^9, 3.903328865171933*^9, 
   3.903329306179872*^9, 3.903329466477956*^9, {3.903329629192587*^9, 
   3.90332963283123*^9}, 3.903329772137689*^9, 3.903329840456205*^9, 
   3.903330234443437*^9, 3.903330414033004*^9, 3.9033306107837477`*^9, 
   3.903330739058937*^9, 3.903330809843759*^9, 3.903330954460164*^9, 
   3.9033310318640127`*^9, 3.903331174629403*^9, 3.9033318103147573`*^9, {
   3.903331849344747*^9, 3.9033318615619698`*^9}, {3.903332352947625*^9, 
   3.9033323673882847`*^9}, {3.9034359663446493`*^9, 3.903435978386505*^9}, 
   3.903436920578273*^9, 3.903437044850173*^9, {3.903437173001773*^9, 
   3.90343719513879*^9}, 3.90359669177059*^9, 3.903597057912148*^9, 
   3.903597342919855*^9, 3.903597665287528*^9, 3.9035978022140627`*^9, 
   3.903597920201158*^9, 3.90359817788295*^9, 3.903598595279503*^9, {
   3.903598821122954*^9, 3.903598838302902*^9}, {3.903598919072528*^9, 
   3.9035989316190987`*^9}, 3.90360233698948*^9, 3.903602425029051*^9, 
   3.903605823925088*^9, 3.903607133768777*^9, 3.9036072124639053`*^9, 
   3.903607243870344*^9, 3.90360757066286*^9, 3.903609386501363*^9, 
   3.9036095345317163`*^9, 3.903609607696103*^9, 3.9036096773731947`*^9, 
   3.9036097267257357`*^9, 3.903609778601766*^9, {3.903609819762864*^9, 
   3.903609823254928*^9}, 3.903611028490904*^9, 3.903611084568515*^9, {
   3.903611147360046*^9, 3.90361115068051*^9}, {3.9036172509392242`*^9, 
   3.9036172764116087`*^9}, {3.903617360085238*^9, 3.903617363407552*^9}, {
   3.903617691896991*^9, 3.9036176951177883`*^9}, {3.904027135025939*^9, 
   3.9040271364481*^9}, {3.904297772578538*^9, 3.904297774018718*^9}, {
   3.9042980977936487`*^9, 3.904298101260223*^9}, {3.9072146536547117`*^9, 
   3.90721465501437*^9}, 3.907214955122553*^9, 3.907215085158505*^9, {
   3.9095691514153*^9, 3.9095691530659227`*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"7409038a-d3db-4a0e-86c4-aac52f37ff9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Btilde", "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   FractionBox["1", "x"], "+", 
   RowBox[{"2", " ", 
    RowBox[{"B", "[", "x", "]"}]}], "+", 
   FractionBox[
    RowBox[{"B", "[", "x", "]"}], "x"], "-", 
   RowBox[{"Bprime", "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.903174504480686*^9, 3.9031745574536753`*^9}, 
   3.903174597936117*^9, 3.903174782479456*^9, 3.90317585705987*^9, 
   3.9031759280057497`*^9, 3.903176030115237*^9, 3.903242428805212*^9, 
   3.903242907753146*^9, 3.9032430601100807`*^9, 3.903328865171933*^9, 
   3.903329306179872*^9, 3.903329466477956*^9, {3.903329629192587*^9, 
   3.90332963283123*^9}, 3.903329772137689*^9, 3.903329840456205*^9, 
   3.903330234443437*^9, 3.903330414033004*^9, 3.9033306107837477`*^9, 
   3.903330739058937*^9, 3.903330809843759*^9, 3.903330954460164*^9, 
   3.9033310318640127`*^9, 3.903331174629403*^9, 3.9033318103147573`*^9, {
   3.903331849344747*^9, 3.9033318615619698`*^9}, {3.903332352947625*^9, 
   3.9033323673882847`*^9}, {3.9034359663446493`*^9, 3.903435978386505*^9}, 
   3.903436920578273*^9, 3.903437044850173*^9, {3.903437173001773*^9, 
   3.90343719513879*^9}, 3.90359669177059*^9, 3.903597057912148*^9, 
   3.903597342919855*^9, 3.903597665287528*^9, 3.9035978022140627`*^9, 
   3.903597920201158*^9, 3.90359817788295*^9, 3.903598595279503*^9, {
   3.903598821122954*^9, 3.903598838302902*^9}, {3.903598919072528*^9, 
   3.9035989316190987`*^9}, 3.90360233698948*^9, 3.903602425029051*^9, 
   3.903605823925088*^9, 3.903607133768777*^9, 3.9036072124639053`*^9, 
   3.903607243870344*^9, 3.90360757066286*^9, 3.903609386501363*^9, 
   3.9036095345317163`*^9, 3.903609607696103*^9, 3.9036096773731947`*^9, 
   3.9036097267257357`*^9, 3.903609778601766*^9, {3.903609819762864*^9, 
   3.903609823254928*^9}, 3.903611028490904*^9, 3.903611084568515*^9, {
   3.903611147360046*^9, 3.90361115068051*^9}, {3.9036172509392242`*^9, 
   3.9036172764116087`*^9}, {3.903617360085238*^9, 3.903617363407552*^9}, {
   3.903617691896991*^9, 3.9036176951177883`*^9}, {3.904027135025939*^9, 
   3.9040271364481*^9}, {3.904297772578538*^9, 3.904297774018718*^9}, {
   3.9042980977936487`*^9, 3.904298101260223*^9}, {3.9072146536547117`*^9, 
   3.90721465501437*^9}, 3.907214955122553*^9, 3.907215085158505*^9, {
   3.9095691514153*^9, 3.909569153070101*^9}},
 CellLabel->"Out[72]=",ExpressionUUID->"24bbe0c0-8cdd-4926-a718-0fbf881a9933"],

Cell[BoxData[
 RowBox[{"\[Rho]", "\[Rule]", 
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "2"}], "M"], 
     SubscriptBox["c", "i"]}]}], "\[Gamma]"]}]], "Output",
 CellChangeTimes->{{3.903174504480686*^9, 3.9031745574536753`*^9}, 
   3.903174597936117*^9, 3.903174782479456*^9, 3.90317585705987*^9, 
   3.9031759280057497`*^9, 3.903176030115237*^9, 3.903242428805212*^9, 
   3.903242907753146*^9, 3.9032430601100807`*^9, 3.903328865171933*^9, 
   3.903329306179872*^9, 3.903329466477956*^9, {3.903329629192587*^9, 
   3.90332963283123*^9}, 3.903329772137689*^9, 3.903329840456205*^9, 
   3.903330234443437*^9, 3.903330414033004*^9, 3.9033306107837477`*^9, 
   3.903330739058937*^9, 3.903330809843759*^9, 3.903330954460164*^9, 
   3.9033310318640127`*^9, 3.903331174629403*^9, 3.9033318103147573`*^9, {
   3.903331849344747*^9, 3.9033318615619698`*^9}, {3.903332352947625*^9, 
   3.9033323673882847`*^9}, {3.9034359663446493`*^9, 3.903435978386505*^9}, 
   3.903436920578273*^9, 3.903437044850173*^9, {3.903437173001773*^9, 
   3.90343719513879*^9}, 3.90359669177059*^9, 3.903597057912148*^9, 
   3.903597342919855*^9, 3.903597665287528*^9, 3.9035978022140627`*^9, 
   3.903597920201158*^9, 3.90359817788295*^9, 3.903598595279503*^9, {
   3.903598821122954*^9, 3.903598838302902*^9}, {3.903598919072528*^9, 
   3.9035989316190987`*^9}, 3.90360233698948*^9, 3.903602425029051*^9, 
   3.903605823925088*^9, 3.903607133768777*^9, 3.9036072124639053`*^9, 
   3.903607243870344*^9, 3.90360757066286*^9, 3.903609386501363*^9, 
   3.9036095345317163`*^9, 3.903609607696103*^9, 3.9036096773731947`*^9, 
   3.9036097267257357`*^9, 3.903609778601766*^9, {3.903609819762864*^9, 
   3.903609823254928*^9}, 3.903611028490904*^9, 3.903611084568515*^9, {
   3.903611147360046*^9, 3.90361115068051*^9}, {3.9036172509392242`*^9, 
   3.9036172764116087`*^9}, {3.903617360085238*^9, 3.903617363407552*^9}, {
   3.903617691896991*^9, 3.9036176951177883`*^9}, {3.904027135025939*^9, 
   3.9040271364481*^9}, {3.904297772578538*^9, 3.904297774018718*^9}, {
   3.9042980977936487`*^9, 3.904298101260223*^9}, {3.9072146536547117`*^9, 
   3.90721465501437*^9}, 3.907214955122553*^9, 3.907215085158505*^9, {
   3.9095691514153*^9, 3.9095691530744047`*^9}},
 CellLabel->"Out[73]=",ExpressionUUID->"69730407-b5a0-44c0-b9cf-6c4c11b596b1"],

Cell[BoxData[
 RowBox[{"\[Eta]", "\[Rule]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "2"}], "M"], 
     RowBox[{
      SubscriptBox["c", "i"], " ", 
      SubscriptBox["dx", "i"]}]}], "\[Gamma]"]}]}]], "Output",
 CellChangeTimes->{{3.903174504480686*^9, 3.9031745574536753`*^9}, 
   3.903174597936117*^9, 3.903174782479456*^9, 3.90317585705987*^9, 
   3.9031759280057497`*^9, 3.903176030115237*^9, 3.903242428805212*^9, 
   3.903242907753146*^9, 3.9032430601100807`*^9, 3.903328865171933*^9, 
   3.903329306179872*^9, 3.903329466477956*^9, {3.903329629192587*^9, 
   3.90332963283123*^9}, 3.903329772137689*^9, 3.903329840456205*^9, 
   3.903330234443437*^9, 3.903330414033004*^9, 3.9033306107837477`*^9, 
   3.903330739058937*^9, 3.903330809843759*^9, 3.903330954460164*^9, 
   3.9033310318640127`*^9, 3.903331174629403*^9, 3.9033318103147573`*^9, {
   3.903331849344747*^9, 3.9033318615619698`*^9}, {3.903332352947625*^9, 
   3.9033323673882847`*^9}, {3.9034359663446493`*^9, 3.903435978386505*^9}, 
   3.903436920578273*^9, 3.903437044850173*^9, {3.903437173001773*^9, 
   3.90343719513879*^9}, 3.90359669177059*^9, 3.903597057912148*^9, 
   3.903597342919855*^9, 3.903597665287528*^9, 3.9035978022140627`*^9, 
   3.903597920201158*^9, 3.90359817788295*^9, 3.903598595279503*^9, {
   3.903598821122954*^9, 3.903598838302902*^9}, {3.903598919072528*^9, 
   3.9035989316190987`*^9}, 3.90360233698948*^9, 3.903602425029051*^9, 
   3.903605823925088*^9, 3.903607133768777*^9, 3.9036072124639053`*^9, 
   3.903607243870344*^9, 3.90360757066286*^9, 3.903609386501363*^9, 
   3.9036095345317163`*^9, 3.903609607696103*^9, 3.9036096773731947`*^9, 
   3.9036097267257357`*^9, 3.903609778601766*^9, {3.903609819762864*^9, 
   3.903609823254928*^9}, 3.903611028490904*^9, 3.903611084568515*^9, {
   3.903611147360046*^9, 3.90361115068051*^9}, {3.9036172509392242`*^9, 
   3.9036172764116087`*^9}, {3.903617360085238*^9, 3.903617363407552*^9}, {
   3.903617691896991*^9, 3.9036176951177883`*^9}, {3.904027135025939*^9, 
   3.9040271364481*^9}, {3.904297772578538*^9, 3.904297774018718*^9}, {
   3.9042980977936487`*^9, 3.904298101260223*^9}, {3.9072146536547117`*^9, 
   3.90721465501437*^9}, 3.907214955122553*^9, 3.907215085158505*^9, {
   3.9095691514153*^9, 3.909569153078597*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"e9943b37-e3fa-4089-a2f4-09efac5a4e08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   RowBox[{"\[Rho]", " ", 
    RowBox[{"B", "[", "x", "]"}]}], "+", 
   RowBox[{"\[Eta]", " ", 
    RowBox[{"Btilde", "[", "x", "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.903174504480686*^9, 3.9031745574536753`*^9}, 
   3.903174597936117*^9, 3.903174782479456*^9, 3.90317585705987*^9, 
   3.9031759280057497`*^9, 3.903176030115237*^9, 3.903242428805212*^9, 
   3.903242907753146*^9, 3.9032430601100807`*^9, 3.903328865171933*^9, 
   3.903329306179872*^9, 3.903329466477956*^9, {3.903329629192587*^9, 
   3.90332963283123*^9}, 3.903329772137689*^9, 3.903329840456205*^9, 
   3.903330234443437*^9, 3.903330414033004*^9, 3.9033306107837477`*^9, 
   3.903330739058937*^9, 3.903330809843759*^9, 3.903330954460164*^9, 
   3.9033310318640127`*^9, 3.903331174629403*^9, 3.9033318103147573`*^9, {
   3.903331849344747*^9, 3.9033318615619698`*^9}, {3.903332352947625*^9, 
   3.9033323673882847`*^9}, {3.9034359663446493`*^9, 3.903435978386505*^9}, 
   3.903436920578273*^9, 3.903437044850173*^9, {3.903437173001773*^9, 
   3.90343719513879*^9}, 3.90359669177059*^9, 3.903597057912148*^9, 
   3.903597342919855*^9, 3.903597665287528*^9, 3.9035978022140627`*^9, 
   3.903597920201158*^9, 3.90359817788295*^9, 3.903598595279503*^9, {
   3.903598821122954*^9, 3.903598838302902*^9}, {3.903598919072528*^9, 
   3.9035989316190987`*^9}, 3.90360233698948*^9, 3.903602425029051*^9, 
   3.903605823925088*^9, 3.903607133768777*^9, 3.9036072124639053`*^9, 
   3.903607243870344*^9, 3.90360757066286*^9, 3.903609386501363*^9, 
   3.9036095345317163`*^9, 3.903609607696103*^9, 3.9036096773731947`*^9, 
   3.9036097267257357`*^9, 3.903609778601766*^9, {3.903609819762864*^9, 
   3.903609823254928*^9}, 3.903611028490904*^9, 3.903611084568515*^9, {
   3.903611147360046*^9, 3.90361115068051*^9}, {3.9036172509392242`*^9, 
   3.9036172764116087`*^9}, {3.903617360085238*^9, 3.903617363407552*^9}, {
   3.903617691896991*^9, 3.9036176951177883`*^9}, {3.904027135025939*^9, 
   3.9040271364481*^9}, {3.904297772578538*^9, 3.904297774018718*^9}, {
   3.9042980977936487`*^9, 3.904298101260223*^9}, {3.9072146536547117`*^9, 
   3.90721465501437*^9}, 3.907214955122553*^9, 3.907215085158505*^9, {
   3.9095691514153*^9, 3.909569153082981*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"3e4f95ee-888a-47f8-a52e-f9f694b222f9"]
}, Open  ]],

Cell["\<\
Extracting the coefficients of the polynome in the Bessel function \
\>", "Text",
 CellChangeTimes->{{3.9004785694565897`*^9, 
  3.900478599505645*^9}},ExpressionUUID->"a6efec90-755d-4867-b3bb-\
c43b54a48344"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BesselAsymptoticPolynome", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", "x", "]"}], "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "*", 
        RowBox[{"x", "/", "\[Pi]"}]}], "]"}], "*", 
      RowBox[{"Normal", "[", 
       RowBox[{"Assuming", "[", 
        RowBox[{
         RowBox[{"x", "\[Element]", "Reals"}], ",", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"BesselK", "[", 
            RowBox[{"2", ",", "x"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"x", ",", " ", "\[Infinity]", ",", " ", 
             RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
     ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Suba", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", " ", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Suba", "=", " ", 
    RowBox[{"Append", "[", 
     RowBox[{"Suba", ",", " ", 
      RowBox[{
       SubscriptBox["a", "n"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"List", "@@", "BesselAsymptoticPolynome"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Exponent", "[", 
              RowBox[{"#", ",", "x"}], "]"}], "==", 
             RowBox[{"-", "n"}]}], "&"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"x", "^", "n"}]}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "Suba", "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900475562292212*^9, 3.900475685542644*^9}, {
  3.900475961315103*^9, 3.900475966400223*^9}, {3.903602294793508*^9, 
  3.903602297058518*^9}, {3.9036071459523163`*^9, 3.903607148040193*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"33a501b5-1a0e-4839-a1c5-3bd6573cae2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["a", "0"], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["a", "1"], "\[Rule]", 
    FractionBox["15", "8"]}], ",", 
   RowBox[{
    SubscriptBox["a", "2"], "\[Rule]", 
    FractionBox["105", "128"]}], ",", 
   RowBox[{
    SubscriptBox["a", "3"], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["315", "1024"]}]}], ",", 
   RowBox[{
    SubscriptBox["a", "4"], "\[Rule]", 
    FractionBox["10395", "32768"]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.903602337164175*^9, 3.903602425205718*^9, 3.903605824122141*^9, {
   3.903607139030986*^9, 3.903607148507674*^9}, 3.903607212598535*^9, 
   3.903607244021399*^9, 3.903607570791161*^9, 3.9036093866315928`*^9, 
   3.903609534704253*^9, 3.903609607858005*^9, 3.903609677496442*^9, 
   3.903609726862254*^9, 3.903609778752277*^9, {3.903609819925189*^9, 
   3.903609823517758*^9}, 3.9036110286790247`*^9, 3.9036110847337437`*^9, {
   3.903611147495474*^9, 3.903611150843423*^9}, {3.9036172510800123`*^9, 
   3.903617276547845*^9}, {3.903617360191125*^9, 3.903617363588402*^9}, {
   3.9036176938397913`*^9, 3.903617695412737*^9}, {3.904027135185677*^9, 
   3.904027136601474*^9}, {3.904297772717184*^9, 3.9042977742355013`*^9}, {
   3.904298097987133*^9, 3.904298101575238*^9}, {3.907214653779063*^9, 
   3.9072146552495413`*^9}, 3.9072149552568913`*^9, 3.9072150853374987`*^9, {
   3.90956915155168*^9, 3.909569153119096*^9}},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"0063283e-1b53-43ee-b212-ca6a238ce4b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Subb", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", " ", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Subb", "=", " ", 
    RowBox[{"Append", "[", 
     RowBox[{"Subb", ",", " ", 
      RowBox[{
       SubscriptBox["b", "n"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"List", "@@", "Bessel2AsymptoticPolynome"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Exponent", "[", 
              RowBox[{"#", ",", "x"}], "]"}], "==", 
             RowBox[{"-", "n"}]}], "&"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"x", "^", "n"}]}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "Subb", "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900475562292212*^9, 3.900475685542644*^9}, {
  3.900475961315103*^9, 3.900475966400223*^9}, {3.903330271586072*^9, 
  3.9033302960598783`*^9}, {3.903330385059148*^9, 3.9033303851770153`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"4826d7e3-1579-4850-8d4c-09c73e3c528b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["b", "0"], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["b", "1"], "\[Rule]", 
    FractionBox["15", "4"]}], ",", 
   RowBox[{
    SubscriptBox["b", "2"], "\[Rule]", 
    FractionBox["165", "32"]}], ",", 
   RowBox[{
    SubscriptBox["b", "3"], "\[Rule]", 
    FractionBox["315", "128"]}], ",", 
   RowBox[{
    SubscriptBox["b", "4"], "\[Rule]", 
    FractionBox["315", "2048"]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.90047568200576*^9, 3.900475696084144*^9}, 
   3.900475745161669*^9, 3.90047597064248*^9, 3.9004760306223297`*^9, 
   3.900476391713463*^9, 3.900476565063759*^9, 3.900476783852169*^9, 
   3.900477768052312*^9, 3.9004781062621527`*^9, 3.9004782129729567`*^9, 
   3.900478311342052*^9, 3.900478669363441*^9, 3.9004790516929207`*^9, 
   3.900479311625749*^9, 3.90048117209447*^9, 3.900481253639043*^9, 
   3.9004814135770473`*^9, 3.9004814968685017`*^9, 3.900481573066826*^9, 
   3.900481704678505*^9, 3.900486502190442*^9, 3.9023808873511677`*^9, 
   3.9023809870873623`*^9, {3.903330287152521*^9, 3.9033302965732613`*^9}, {
   3.903330378457608*^9, 3.903330385973969*^9}, 3.903330416901245*^9, 
   3.903330613854891*^9, 3.903330742317607*^9, 3.903330812784833*^9, 
   3.9033309574793*^9, 3.903331032360199*^9, 3.903331175083305*^9, 
   3.9033318107220697`*^9, {3.903331849756181*^9, 3.9033318619669313`*^9}, {
   3.903332353280649*^9, 3.9033323677727203`*^9}, {3.903435966723114*^9, 
   3.903435978841962*^9}, 3.903436921230863*^9, 3.9034370453049917`*^9, {
   3.903437173507839*^9, 3.903437195649219*^9}, {3.903596692230487*^9, 
   3.9035967106864147`*^9}, 3.903597802329837*^9, 3.903597928902711*^9, 
   3.9035981780457907`*^9, 3.903598595414135*^9, {3.903598821284896*^9, 
   3.9035988384649363`*^9}, {3.903598919183519*^9, 3.9035989317370663`*^9}, 
   3.903602337194314*^9, {3.9036024122896147`*^9, 3.903602425233316*^9}, 
   3.9036058241759377`*^9, 3.903607212627672*^9, 3.903607244049515*^9, 
   3.903607570818866*^9, 3.903609386660966*^9, 3.9036095347316113`*^9, 
   3.903609607882663*^9, 3.9036096775247393`*^9, 3.903609726887805*^9, 
   3.903609778807523*^9, {3.903609819959049*^9, 3.9036098235527077`*^9}, 
   3.903611028715827*^9, 3.903611084782007*^9, {3.903611147523171*^9, 
   3.9036111508776693`*^9}, {3.9036172511089067`*^9, 3.903617276623188*^9}, {
   3.903617360229928*^9, 3.903617363631071*^9}, {3.903617693919901*^9, 
   3.903617695464283*^9}, {3.904027135224307*^9, 3.904027136632036*^9}, {
   3.904297772759302*^9, 3.90429777427295*^9}, {3.9042980980395193`*^9, 
   3.90429810164782*^9}, {3.907214653811287*^9, 3.9072146552846537`*^9}, 
   3.9072149553090277`*^9, 3.907215085369462*^9, {3.909569151591175*^9, 
   3.9095691531510267`*^9}},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"71444ae4-755a-47bc-a8e3-6bfa4f807aad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Subbtilde", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "~"], "0"], "\[Rule]", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tempexpr", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Btilde", "[", "x", "]"}], "/.", "SubBtilde"}], "/.", 
        "SubBprime"}], "/.", "SubB"}], "]"}], ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "1"}], ",", " ", 
   RowBox[{"n", " ", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Subbtilde", "=", " ", 
    RowBox[{
     RowBox[{"Append", "[", 
      RowBox[{"Subbtilde", ",", " ", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "~"], "n"], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"List", "@@", "tempexpr"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Exponent", "[", 
               RowBox[{"#", ",", "x"}], "]"}], "==", 
              RowBox[{"-", "n"}]}], "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"x", "^", "n"}]}]}]}], "]"}], "/.", "Subb"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "Subbtilde", "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9035965025509663`*^9, 3.903596516022295*^9}, 
   3.903596546840575*^9, {3.903596605861207*^9, 3.903596684442028*^9}, {
   3.903596760769622*^9, 3.903596867499342*^9}, {3.903597967519857*^9, 
   3.903598041102459*^9}, {3.903598503445327*^9, 3.903598577041582*^9}, {
   3.9035986180997553`*^9, 3.90359871249616*^9}, {3.9036023720804443`*^9, 
   3.903602388675914*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"445b75eb-d967-47c9-b812-cea91b867cf8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "~"], "0"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "~"], "1"], "\[Rule]", 
    FractionBox["17", "2"]}], ",", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "~"], "2"], "\[Rule]", 
    FractionBox["285", "16"]}], ",", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "~"], "3"], "\[Rule]", 
    FractionBox["1305", "64"]}], ",", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "~"], "4"], "\[Rule]", 
    FractionBox["10395", "1024"]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.903598714573965*^9, 3.903598759262533*^9, 3.903598789344399*^9, {
   3.903598821321307*^9, 3.903598865982767*^9}, {3.90359891921358*^9, 
   3.903598931768351*^9}, 3.903602337223468*^9, {3.903602373069479*^9, 
   3.903602425261468*^9}, 3.9036058242321453`*^9, 3.903607212684575*^9, 
   3.90360724407738*^9, 3.903607570847459*^9, 3.903609386689579*^9, 
   3.903609534759747*^9, 3.903609607907761*^9, 3.903609677578147*^9, 
   3.903609726942683*^9, 3.903609778837357*^9, {3.903609819993596*^9, 
   3.903609823591206*^9}, 3.903611028755385*^9, 3.903611084842136*^9, {
   3.903611147552025*^9, 3.903611150919242*^9}, {3.9036172511396437`*^9, 
   3.9036172766474247`*^9}, {3.90361736026799*^9, 3.903617363671639*^9}, {
   3.9036176939580183`*^9, 3.9036176955138893`*^9}, {3.904027135259246*^9, 
   3.904027136663136*^9}, {3.904297772792653*^9, 3.904297774311335*^9}, {
   3.904298098094404*^9, 3.904298101722982*^9}, {3.90721465384689*^9, 
   3.907214655315943*^9}, 3.907214955333799*^9, 3.907215085404763*^9, {
   3.909569151632811*^9, 3.909569153182603*^9}},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"b0c3c36f-6893-4534-b9fe-01bc647d393c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SubBtilde", "=", 
  RowBox[{
   RowBox[{"Btilde", "[", "x", "]"}], "\[Rule]", " ", 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["b", "~"], "n"], "*", 
      RowBox[{"x", "^", 
       RowBox[{"(", 
        RowBox[{"-", "n"}], ")"}]}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", " ", "1", ",", " ", "Nmax"}], "}"}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.903598109171486*^9, 3.9035981550320807`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"454c385e-4778-4321-a4e2-d4dd038fb003"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Btilde", "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   FractionBox[
    SubscriptBox[
     OverscriptBox["b", "~"], "1"], "x"], "+", 
   FractionBox[
    SubscriptBox[
     OverscriptBox["b", "~"], "2"], 
    SuperscriptBox["x", "2"]], "+", 
   FractionBox[
    SubscriptBox[
     OverscriptBox["b", "~"], "3"], 
    SuperscriptBox["x", "3"]], "+", 
   FractionBox[
    SubscriptBox[
     OverscriptBox["b", "~"], "4"], 
    SuperscriptBox["x", "4"]]}]}]], "Output",
 CellChangeTimes->{{3.90359816599517*^9, 3.903598178117085*^9}, 
   3.90359859553664*^9, {3.903598821409648*^9, 3.903598838583436*^9}, {
   3.903598919293051*^9, 3.903598931858136*^9}, 3.9036023373329287`*^9, 
   3.9036024253700857`*^9, 3.903605824329618*^9, 3.9036072127513943`*^9, 
   3.9036072441596193`*^9, 3.903607570936871*^9, 3.903609386795135*^9, 
   3.903609534823552*^9, 3.90360960797311*^9, 3.903609677650676*^9, 
   3.903609727009572*^9, 3.903609778887786*^9, {3.9036098200832987`*^9, 
   3.903609823677066*^9}, 3.90361102884457*^9, 3.903611084964164*^9, {
   3.903611147618472*^9, 3.903611151012341*^9}, {3.903617251162718*^9, 
   3.9036172766734858`*^9}, {3.903617360304097*^9, 3.903617363710105*^9}, {
   3.9036176939989557`*^9, 3.903617695551613*^9}, {3.904027135293283*^9, 
   3.90402713668957*^9}, {3.9042977728267593`*^9, 3.9042977743493633`*^9}, {
   3.9042980981487722`*^9, 3.904298101794114*^9}, {3.907214653879342*^9, 
   3.907214655342959*^9}, 3.907214955358811*^9, 3.907215085436276*^9, {
   3.9095691516923037`*^9, 3.909569153220133*^9}},
 CellLabel->"Out[93]=",ExpressionUUID->"81f56d92-5956-47ce-b589-d75a7441a9d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Denom", "[", "x", "]"}], "=", " ", 
  RowBox[{
   RowBox[{"factor", "[", "x", "]"}], "*", "\[Gamma]", "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", " ", 
     RowBox[{"F", "[", "x", "]"}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.903174357523142*^9, 3.903174387789874*^9}, {
  3.903174420566915*^9, 3.903174432741106*^9}, {3.903174619930072*^9, 
  3.9031746467352037`*^9}, {3.9036071952569847`*^9, 3.903607195576603*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"3e65cafd-e676-4a81-8e32-7bee28e14d05"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "x"}]], " ", "\[Pi]", " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"F", "[", "x", "]"}]}], ")"}]}], 
  RowBox[{"2", " ", "x"}]]], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.903174789210266*^9, 3.903175857159956*^9, 3.9031759310459948`*^9, 
   3.903176030254916*^9, 3.903242428895936*^9, 3.903242907881695*^9, 
   3.903243060235639*^9, 3.9033288653724747`*^9, 3.903329306278344*^9, 
   3.903329466595544*^9, 3.9033296329504023`*^9, 3.903329772288718*^9, 
   3.903329840580255*^9, 3.903330234576952*^9, 3.903330414154438*^9, 
   3.9033306109180307`*^9, 3.903330739242464*^9, 3.903330809978903*^9, 
   3.903330954600162*^9, 3.9033310320315113`*^9, 3.903331174796578*^9, 
   3.903331810457869*^9, {3.903331849469818*^9, 3.903331861668605*^9}, {
   3.90333235304941*^9, 3.903332367476859*^9}, {3.903435966464096*^9, 
   3.903435978581098*^9}, 3.9034369207675457`*^9, 3.9034370449578342`*^9, {
   3.903437173162071*^9, 3.9034371952645483`*^9}, 3.903596691880447*^9, 
   3.90359711829502*^9, 3.903597343033897*^9, 3.9035976653990383`*^9, 
   3.903597802401393*^9, 3.903598178126856*^9, 3.903598595569618*^9, {
   3.903598821442099*^9, 3.903598838614859*^9}, {3.9035989193277817`*^9, 
   3.9035989318898983`*^9}, 3.903602337365844*^9, 3.903602425411075*^9, 
   3.903605824369671*^9, 3.9036072127615356`*^9, 3.903607244196951*^9, 
   3.903607570967434*^9, 3.903609386824541*^9, 3.903609534851207*^9, 
   3.90360960799622*^9, 3.903609677661496*^9, 3.90360972704125*^9, 
   3.903609778909503*^9, {3.903609820119471*^9, 3.9036098237270517`*^9}, 
   3.9036110288877153`*^9, 3.903611085013666*^9, {3.903611147630591*^9, 
   3.9036111510670967`*^9}, {3.903617251191649*^9, 3.903617276700355*^9}, {
   3.9036173603412657`*^9, 3.90361736375156*^9}, {3.903617694031131*^9, 
   3.90361769560124*^9}, {3.904027135326194*^9, 3.904027136715928*^9}, {
   3.904297772860977*^9, 3.9042977744539757`*^9}, {3.904298098205235*^9, 
   3.904298101864608*^9}, {3.907214653914006*^9, 3.9072146553725443`*^9}, 
   3.9072149553837357`*^9, 3.9072150854692717`*^9, {3.9095691517552013`*^9, 
   3.909569153253194*^9}},
 CellLabel->"Out[94]=",ExpressionUUID->"3fd107a7-631c-4734-8082-8f85d4c2e52d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"denominator", "[", "x", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.903174804225472*^9, 3.903174811326892*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"1bd5da9a-a97d-41b3-9a6b-9a05e9dbee23"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "x"}]], " ", "x"}], 
  RowBox[{"\[Pi]", " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"F", "[", "x", "]"}]}], ")"}]}]]], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.903174811909889*^9, 3.90317585718635*^9, 3.903175932803619*^9, 
   3.903176030283928*^9, 3.903242428906107*^9, 3.903242907908738*^9, 
   3.9032430602631607`*^9, 3.903328865411406*^9, 3.9033293063091908`*^9, 
   3.903329466621084*^9, 3.903329632989609*^9, 3.903329772316927*^9, 
   3.903329840613677*^9, 3.903330234603201*^9, 3.903330414195888*^9, 
   3.903330610948495*^9, 3.903330739280677*^9, 3.903330810011901*^9, 
   3.9033309546553917`*^9, 3.903331032071719*^9, 3.90333117483387*^9, 
   3.903331810486373*^9, {3.903331849500387*^9, 3.903331861698018*^9}, {
   3.9033323530742073`*^9, 3.903332367500414*^9}, {3.903435966500576*^9, 
   3.9034359786149693`*^9}, 3.903436920805677*^9, 3.9034370450131197`*^9, {
   3.903437173193956*^9, 3.903437195299322*^9}, 3.903596691912396*^9, 
   3.903597118342865*^9, 3.903597343060355*^9, 3.903597665430767*^9, 
   3.9035978024328136`*^9, 3.903598178154008*^9, 3.903598595602667*^9, {
   3.903598821480798*^9, 3.9035988386448107`*^9}, {3.903598919358021*^9, 
   3.9035989319203033`*^9}, 3.903602337396111*^9, 3.903602425450759*^9, 
   3.9036058244244137`*^9, 3.9036072128004436`*^9, 3.903607244234145*^9, 
   3.903607570999318*^9, 3.90360938685505*^9, 3.903609534878244*^9, 
   3.9036096080181923`*^9, 3.903609677694508*^9, 3.903609727052511*^9, 
   3.903609778931332*^9, {3.903609820155178*^9, 3.9036098237858963`*^9}, 
   3.903611028928461*^9, 3.903611085058907*^9, {3.903611147655366*^9, 
   3.903611151114718*^9}, {3.9036172512205963`*^9, 3.903617276737423*^9}, {
   3.903617360379539*^9, 3.903617363795505*^9}, {3.903617694063745*^9, 
   3.903617695657428*^9}, {3.9040271353679647`*^9, 3.904027136753283*^9}, {
   3.9042977728935013`*^9, 3.9042977744990892`*^9}, {3.904298098257312*^9, 
   3.904298101945314*^9}, {3.907214653944522*^9, 3.907214655399867*^9}, 
   3.907214955407579*^9, 3.9072150855000677`*^9, {3.909569151788694*^9, 
   3.909569153286297*^9}},
 CellLabel->"Out[95]=",ExpressionUUID->"17289696-1af6-4bf6-8f37-fa900c93650d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"prefactor", "[", "x_", "]"}], " ", "=", 
  RowBox[{
   RowBox[{"denominator", "[", "x", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"F", "[", "x", "]"}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900406785867734*^9, 3.900406882480826*^9}, {
   3.900408205566255*^9, 3.9004082404733686`*^9}, 3.900408274827693*^9, 
   3.9004084223446293`*^9, {3.903174934425741*^9, 3.9031749540548153`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"5c87db61-9bbc-4865-9172-f5e35d9f60c9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "x"}]], " ", "x"}], 
  RowBox[{"\[Pi]", " ", "\[Gamma]"}]]], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.900408291797484*^9, 3.900408425397921*^9, 3.900408490140827*^9, 
   3.900408797992304*^9, 3.9004094256240597`*^9, 3.9004094853313723`*^9, 
   3.900409547604681*^9, 3.900409582866829*^9, 3.90040981944692*^9, 
   3.900410007525457*^9, 3.900410103135865*^9, 3.900410749405405*^9, {
   3.9004107987884274`*^9, 3.9004108259138308`*^9}, 3.900410857382865*^9, 
   3.900410918825906*^9, {3.900411003548719*^9, 3.900411024650606*^9}, 
   3.900411354129918*^9, 3.900411518452149*^9, 3.9004147105415173`*^9, 
   3.90041475625019*^9, {3.900415080993948*^9, 3.900415106653656*^9}, 
   3.900415194086977*^9, 3.9004152689379272`*^9, 3.900415460481175*^9, 
   3.900415590843163*^9, 3.900415695559215*^9, 3.9004158498449793`*^9, 
   3.90041660828541*^9, 3.9004696221178217`*^9, 3.900470036169983*^9, 
   3.900470721097052*^9, 3.900471747981868*^9, 3.900471817288068*^9, 
   3.9004719934716883`*^9, 3.900475695705739*^9, 3.900475744835778*^9, 
   3.90047597021976*^9, 3.9004760302928143`*^9, 3.9004763913891773`*^9, 
   3.9004765646870728`*^9, 3.900476783476856*^9, 3.900477767591535*^9, 
   3.900478105915012*^9, 3.900478212586677*^9, 3.900478311053784*^9, 
   3.900478669061792*^9, 3.9004788299895363`*^9, 3.9004790489055033`*^9, 
   3.900479157569767*^9, 3.9004793111621428`*^9, 3.900481171687602*^9, 
   3.900481253083685*^9, 3.9004813264897003`*^9, 3.9004814131846533`*^9, 
   3.900481496378937*^9, 3.900481572261282*^9, 3.9004817041631613`*^9, 
   3.9004865017367353`*^9, 3.90238088685524*^9, 3.902380986642811*^9, 
   3.902391025024213*^9, 3.903174954650649*^9, 3.903175857214226*^9, 
   3.9031759347092752`*^9, 3.9031760303133583`*^9, 3.903242428945518*^9, 
   3.903242907934577*^9, 3.90324306029027*^9, 3.903328865552916*^9, 
   3.903329306337978*^9, 3.9033294666479*^9, 3.903329633022979*^9, 
   3.903329772343893*^9, 3.9033298406445837`*^9, 3.903330234642873*^9, 
   3.903330414251998*^9, 3.903330610978383*^9, 3.9033307393071012`*^9, 
   3.903330810039049*^9, 3.903330954693769*^9, 3.903331032110305*^9, 
   3.903331174848526*^9, 3.903331810512199*^9, {3.903331849530897*^9, 
   3.903331861725967*^9}, {3.903332353098456*^9, 3.9033323675241137`*^9}, {
   3.903435966531568*^9, 3.903435978643737*^9}, 3.903436920883697*^9, 
   3.903437045052045*^9, {3.9034371732244663`*^9, 3.903437195334241*^9}, 
   3.903596691938224*^9, 3.903597118381404*^9, 3.903597343087571*^9, 
   3.9035976654723873`*^9, 3.903597802465115*^9, 3.903598178190082*^9, 
   3.9035985956323957`*^9, {3.903598821515251*^9, 3.903598838676195*^9}, {
   3.90359891938838*^9, 3.9035989319499483`*^9}, 3.903602337426462*^9, 
   3.9036024254889517`*^9, 3.903605824481325*^9, 3.903607212850095*^9, 
   3.903607244266839*^9, 3.903607571030139*^9, 3.903609386884556*^9, 
   3.903609534905367*^9, 3.9036096080409937`*^9, 3.903609677728023*^9, 
   3.903609727083132*^9, 3.903609778952546*^9, {3.903609820191004*^9, 
   3.9036098238417473`*^9}, 3.9036110289816628`*^9, 3.903611085129127*^9, {
   3.9036111476824503`*^9, 3.903611151152501*^9}, {3.9036172512493477`*^9, 
   3.9036172767912397`*^9}, {3.903617360420239*^9, 3.903617363835106*^9}, {
   3.9036176940956373`*^9, 3.903617695672926*^9}, {3.904027135401568*^9, 
   3.904027136780105*^9}, {3.9042977729307613`*^9, 3.904297774544879*^9}, {
   3.904298098309629*^9, 3.904298102015983*^9}, {3.907214653975511*^9, 
   3.9072146554268017`*^9}, 3.907214955420908*^9, 3.90721508552988*^9, {
   3.909569151816701*^9, 3.9095691533191633`*^9}},
 CellLabel->"Out[96]=",ExpressionUUID->"4e68acad-2554-4c01-b301-1eea4b76db6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"denomnoprefac", "[", "x_", "]"}], " ", "=", " ", 
  FractionBox[
   RowBox[{"denominator", "[", "x", "]"}], 
   RowBox[{"prefactor", "[", "x", "]"}]]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900406785867734*^9, 3.900406882480826*^9}, {
   3.900408205566255*^9, 3.9004082404733686`*^9}, 3.900408274827693*^9, {
   3.900408339210628*^9, 3.900408370685102*^9}, {3.903174964288658*^9, 
   3.903174970080126*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"217299f9-b999-46da-80df-09eadbf2951b"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"1", "+", 
   RowBox[{"F", "[", "x", "]"}]}]]], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.900406887196095*^9, {3.900408209957243*^9, 3.900408244968725*^9}, 
   3.900408291828395*^9, {3.900408350038698*^9, 3.900408373762632*^9}, 
   3.900408425426689*^9, 3.9004084901697063`*^9, 3.9004087980243063`*^9, 
   3.900409425658671*^9, 3.900409485360621*^9, 3.90040954763616*^9, 
   3.900409582895276*^9, 3.900409819478929*^9, 3.9004100075590982`*^9, 
   3.900410103167877*^9, 3.9004107494393272`*^9, {3.90041079883841*^9, 
   3.900410825952866*^9}, 3.900410857427183*^9, 3.9004109188871193`*^9, {
   3.900411003589067*^9, 3.9004110247337837`*^9}, 3.900411354168687*^9, 
   3.9004115184880733`*^9, 3.900414710585579*^9, 3.9004147562866993`*^9, {
   3.900415081037781*^9, 3.9004151066908913`*^9}, 3.900415194132257*^9, 
   3.900415268974843*^9, 3.9004154605165462`*^9, 3.900415590880047*^9, 
   3.9004156955944033`*^9, 3.900415849879939*^9, 3.900416608314719*^9, 
   3.900469622156426*^9, 3.9004700362320004`*^9, 3.9004707211492367`*^9, 
   3.90047174801606*^9, 3.900471817297703*^9, 3.9004719935200653`*^9, 
   3.900475695740267*^9, 3.900475744871789*^9, 3.900475970255146*^9, 
   3.900476030326651*^9, 3.900476391425058*^9, 3.900476564723658*^9, 
   3.900476783511183*^9, 3.9004777676264963`*^9, 3.900478105949193*^9, 
   3.900478212628141*^9, 3.900478311083798*^9, 3.900478669094598*^9, 
   3.9004788300213223`*^9, 3.9004790489490356`*^9, 3.900479157607499*^9, 
   3.90047931121032*^9, 3.90048117172751*^9, 3.90048125312027*^9, 
   3.9004813265205097`*^9, 3.9004814132171593`*^9, 3.9004814964222183`*^9, 
   3.9004815723046827`*^9, 3.9004817042023993`*^9, 3.900486501767158*^9, 
   3.902380886894637*^9, 3.9023809866773977`*^9, 3.902391025054037*^9, {
   3.903174965913802*^9, 3.9031749706895247`*^9}, 3.903175857240279*^9, 
   3.903175936317247*^9, 3.903176030343643*^9, 3.903242428974155*^9, 
   3.9032429079602957`*^9, 3.9032430603172817`*^9, 3.903328865580243*^9, 
   3.903329306370968*^9, 3.903329466675269*^9, 3.903329633058666*^9, 
   3.903329772374166*^9, 3.903329840675441*^9, 3.903330234656988*^9, 
   3.90333041426615*^9, 3.903330611009391*^9, 3.903330739336399*^9, 
   3.903330810066986*^9, 3.903330954739242*^9, 3.9033310321493177`*^9, 
   3.903331174885894*^9, 3.903331810538027*^9, {3.903331849560972*^9, 
   3.903331861755024*^9}, {3.903332353122662*^9, 3.9033323675473747`*^9}, {
   3.903435966563387*^9, 3.9034359786726837`*^9}, 3.903436920935362*^9, 
   3.903437045078014*^9, {3.903437173233037*^9, 3.9034371953681393`*^9}, 
   3.903596691964357*^9, 3.903597118420706*^9, 3.903597343098016*^9, 
   3.903597665511032*^9, 3.9035978024976892`*^9, 3.903598178220852*^9, 
   3.9035985956713743`*^9, {3.90359882154879*^9, 3.9035988387090187`*^9}, {
   3.903598919416101*^9, 3.903598931981468*^9}, 3.903602337456441*^9, 
   3.9036024255290127`*^9, 3.903605824531685*^9, 3.903607212879077*^9, 
   3.9036072443017273`*^9, 3.903607571063764*^9, 3.9036093869143267`*^9, 
   3.9036095349407387`*^9, 3.90360960806452*^9, 3.903609677763969*^9, 
   3.903609727117702*^9, 3.90360977897425*^9, {3.903609820228684*^9, 
   3.903609823952435*^9}, 3.903611029020422*^9, 3.903611085189081*^9, {
   3.903611147708202*^9, 3.903611151189052*^9}, {3.903617251278015*^9, 
   3.903617276851137*^9}, {3.903617360461706*^9, 3.903617363873105*^9}, {
   3.90361769413239*^9, 3.9036176957308683`*^9}, {3.9040271354373283`*^9, 
   3.90402713680853*^9}, {3.9042977729659433`*^9, 3.904297774581574*^9}, {
   3.904298098365611*^9, 3.904298102091189*^9}, {3.9072146540076227`*^9, 
   3.9072146554533253`*^9}, 3.907214955444398*^9, 3.9072150855618362`*^9, {
   3.9095691518439817`*^9, 3.909569153352017*^9}},
 CellLabel->"Out[97]=",ExpressionUUID->"3d70b7d2-526e-449d-82cc-752d53907ffe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<F is small, we can use the geometric expansion, replacing the \
denominator with no prefactor with the geometric expansion\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<See the introduction for the order of the geometric expansion\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"denomnoprefac", "[", "x_", "]"}], "=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "r"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"F", "[", "x", "]"}], "^", "r"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "Nmax"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900408500797573*^9, 3.900408716714821*^9}, {
   3.900408924033619*^9, 3.900408942482801*^9}, {3.900471502480854*^9, 
   3.9004715065754833`*^9}, 3.900471809884768*^9, {3.900471870589386*^9, 
   3.900471897979072*^9}, {3.900476724615056*^9, 3.9004767490263767`*^9}, {
   3.903174974391157*^9, 3.903174983585918*^9}, {3.903175131770378*^9, 
   3.903175132489175*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"f5e374df-b5ce-40a7-8d20-d5a57f0b6dc2"],

Cell[CellGroupData[{

Cell[BoxData["\<\"F is small, we can use the geometric expansion, replacing \
the denominator with no prefactor with the geometric expansion\"\>"], "Print",\

 InitializationCell->True,
 CellChangeTimes->{
  3.9004087181782293`*^9, 3.90040879805252*^9, 3.900409425693721*^9, 
   3.900409485390925*^9, 3.900409547673162*^9, 3.900409582930366*^9, 
   3.9004098195160503`*^9, 3.900410007597837*^9, 3.900410103203992*^9, 
   3.9004107494775667`*^9, {3.900410798954493*^9, 3.900410826026794*^9}, 
   3.900410857475318*^9, 3.900410918948668*^9, {3.900411003641238*^9, 
   3.900411024779434*^9}, 3.900411354247477*^9, 3.9004115185256357`*^9, 
   3.900414710632915*^9, 3.900414756328508*^9, {3.900415081089719*^9, 
   3.900415106729981*^9}, 3.900415194242152*^9, 3.900415269016474*^9, 
   3.900415460560149*^9, 3.900415590931271*^9, 3.900415695642687*^9, 
   3.900415849918927*^9, 3.900416608346623*^9, 3.900469622200119*^9, 
   3.900470036331201*^9, 3.900470721205715*^9, 3.9004717480463676`*^9, 
   3.900471817366623*^9, {3.9004718756999187`*^9, 3.900471899156664*^9}, 
   3.900471993572033*^9, 3.9004756957767277`*^9, 3.90047574490834*^9, 
   3.9004759703037558`*^9, 3.900476030362268*^9, 3.9004763914620667`*^9, 
   3.900476564769196*^9, 3.9004767835512733`*^9, 3.900477767666704*^9, 
   3.900478105990117*^9, 3.9004782126761723`*^9, 3.900478311118524*^9, 
   3.90047866912658*^9, 3.900478830054955*^9, 3.900479048995244*^9, 
   3.900479157650773*^9, 3.9004793112564917`*^9, 3.9004811717689743`*^9, 
   3.900481253265218*^9, 3.9004813265533047`*^9, 3.900481413255485*^9, 
   3.900481496468204*^9, 3.900481572322085*^9, 3.900481704246044*^9, 
   3.900486501806028*^9, 3.902380886999118*^9, 3.902380986711315*^9, 
   3.9023910251008587`*^9, 3.90317498545982*^9, {3.903175108280353*^9, 
   3.903175134146681*^9}, 3.903175399015142*^9, 3.903175857265641*^9, 
   3.903175937543236*^9, {3.903176001603578*^9, 3.903176030379034*^9}, 
   3.903176068646656*^9, 3.903242429003891*^9, 3.9032429079862337`*^9, 
   3.903243060346725*^9, 3.903328865606229*^9, 3.903329306405592*^9, 
   3.903329466713564*^9, 3.903329633098764*^9, 3.903329772398487*^9, 
   3.903329840709622*^9, 3.903330234690525*^9, 3.9033304143227997`*^9, 
   3.903330611045436*^9, 3.9033307393675203`*^9, 3.903330810097825*^9, 
   3.903330954781178*^9, 3.903331032187991*^9, 3.903331174926318*^9, 
   3.903331810567367*^9, {3.90333184959341*^9, 3.90333186180761*^9}, {
   3.903332353148258*^9, 3.903332367572074*^9}, {3.903435966595112*^9, 
   3.903435978702701*^9}, 3.9034369209750357`*^9, 3.903437045104866*^9, {
   3.903437173260249*^9, 3.90343719540864*^9}, 3.9035966919914427`*^9, 
   3.903597118459778*^9, 3.90359734313794*^9, 3.903597665548571*^9, 
   3.9035978025417843`*^9, 3.903598178248131*^9, 3.903598595722405*^9, {
   3.903598821582954*^9, 3.903598838743065*^9}, {3.903598919444772*^9, 
   3.903598932016398*^9}, 3.903602337487039*^9, 3.903602425568009*^9, 
   3.9036058245634527`*^9, 3.9036072129095716`*^9, 3.903607244336502*^9, 
   3.9036075710953817`*^9, 3.903609386940393*^9, 3.9036095349797363`*^9, 
   3.903609608088285*^9, 3.9036096778004932`*^9, 3.903609727150629*^9, 
   3.9036097789969797`*^9, {3.9036098202659082`*^9, 3.903609824007716*^9}, 
   3.903611029063525*^9, 3.903611085249844*^9, {3.9036111477363987`*^9, 
   3.903611151226202*^9}, {3.903617251306662*^9, 3.903617276900112*^9}, {
   3.903617360506857*^9, 3.9036173639320297`*^9}, {3.903617694168105*^9, 
   3.903617695788455*^9}, {3.9040271354715147`*^9, 3.904027136836112*^9}, {
   3.90429777301364*^9, 3.904297774624349*^9}, {3.9042981001457033`*^9, 
   3.904298102166834*^9}, {3.907214654041428*^9, 3.907214655481142*^9}, 
   3.907214955469616*^9, 3.907215085600109*^9, {3.909569151857275*^9, 
   3.9095691533881073`*^9}},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"0f91e38c-4317-4e43-b2cc-e188cacf3ee8"],

Cell[BoxData["\<\"See the introduction for the order of the geometric \
expansion\"\>"], "Print",
 InitializationCell->True,
 CellChangeTimes->{
  3.9004087181782293`*^9, 3.90040879805252*^9, 3.900409425693721*^9, 
   3.900409485390925*^9, 3.900409547673162*^9, 3.900409582930366*^9, 
   3.9004098195160503`*^9, 3.900410007597837*^9, 3.900410103203992*^9, 
   3.9004107494775667`*^9, {3.900410798954493*^9, 3.900410826026794*^9}, 
   3.900410857475318*^9, 3.900410918948668*^9, {3.900411003641238*^9, 
   3.900411024779434*^9}, 3.900411354247477*^9, 3.9004115185256357`*^9, 
   3.900414710632915*^9, 3.900414756328508*^9, {3.900415081089719*^9, 
   3.900415106729981*^9}, 3.900415194242152*^9, 3.900415269016474*^9, 
   3.900415460560149*^9, 3.900415590931271*^9, 3.900415695642687*^9, 
   3.900415849918927*^9, 3.900416608346623*^9, 3.900469622200119*^9, 
   3.900470036331201*^9, 3.900470721205715*^9, 3.9004717480463676`*^9, 
   3.900471817366623*^9, {3.9004718756999187`*^9, 3.900471899156664*^9}, 
   3.900471993572033*^9, 3.9004756957767277`*^9, 3.90047574490834*^9, 
   3.9004759703037558`*^9, 3.900476030362268*^9, 3.9004763914620667`*^9, 
   3.900476564769196*^9, 3.9004767835512733`*^9, 3.900477767666704*^9, 
   3.900478105990117*^9, 3.9004782126761723`*^9, 3.900478311118524*^9, 
   3.90047866912658*^9, 3.900478830054955*^9, 3.900479048995244*^9, 
   3.900479157650773*^9, 3.9004793112564917`*^9, 3.9004811717689743`*^9, 
   3.900481253265218*^9, 3.9004813265533047`*^9, 3.900481413255485*^9, 
   3.900481496468204*^9, 3.900481572322085*^9, 3.900481704246044*^9, 
   3.900486501806028*^9, 3.902380886999118*^9, 3.902380986711315*^9, 
   3.9023910251008587`*^9, 3.90317498545982*^9, {3.903175108280353*^9, 
   3.903175134146681*^9}, 3.903175399015142*^9, 3.903175857265641*^9, 
   3.903175937543236*^9, {3.903176001603578*^9, 3.903176030379034*^9}, 
   3.903176068646656*^9, 3.903242429003891*^9, 3.9032429079862337`*^9, 
   3.903243060346725*^9, 3.903328865606229*^9, 3.903329306405592*^9, 
   3.903329466713564*^9, 3.903329633098764*^9, 3.903329772398487*^9, 
   3.903329840709622*^9, 3.903330234690525*^9, 3.9033304143227997`*^9, 
   3.903330611045436*^9, 3.9033307393675203`*^9, 3.903330810097825*^9, 
   3.903330954781178*^9, 3.903331032187991*^9, 3.903331174926318*^9, 
   3.903331810567367*^9, {3.90333184959341*^9, 3.90333186180761*^9}, {
   3.903332353148258*^9, 3.903332367572074*^9}, {3.903435966595112*^9, 
   3.903435978702701*^9}, 3.9034369209750357`*^9, 3.903437045104866*^9, {
   3.903437173260249*^9, 3.90343719540864*^9}, 3.9035966919914427`*^9, 
   3.903597118459778*^9, 3.90359734313794*^9, 3.903597665548571*^9, 
   3.9035978025417843`*^9, 3.903598178248131*^9, 3.903598595722405*^9, {
   3.903598821582954*^9, 3.903598838743065*^9}, {3.903598919444772*^9, 
   3.903598932016398*^9}, 3.903602337487039*^9, 3.903602425568009*^9, 
   3.9036058245634527`*^9, 3.9036072129095716`*^9, 3.903607244336502*^9, 
   3.9036075710953817`*^9, 3.903609386940393*^9, 3.9036095349797363`*^9, 
   3.903609608088285*^9, 3.9036096778004932`*^9, 3.903609727150629*^9, 
   3.9036097789969797`*^9, {3.9036098202659082`*^9, 3.903609824007716*^9}, 
   3.903611029063525*^9, 3.903611085249844*^9, {3.9036111477363987`*^9, 
   3.903611151226202*^9}, {3.903617251306662*^9, 3.903617276900112*^9}, {
   3.903617360506857*^9, 3.9036173639320297`*^9}, {3.903617694168105*^9, 
   3.903617695788455*^9}, {3.9040271354715147`*^9, 3.904027136836112*^9}, {
   3.90429777301364*^9, 3.904297774624349*^9}, {3.9042981001457033`*^9, 
   3.904298102166834*^9}, {3.907214654041428*^9, 3.907214655481142*^9}, 
   3.907214955469616*^9, 3.907215085600109*^9, {3.909569151857275*^9, 
   3.909569153392715*^9}},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"ad2e754f-ad3d-4c23-93b3-8e1b5b9f214f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"F", "[", "x", "]"}], "+", 
  SuperscriptBox[
   RowBox[{"F", "[", "x", "]"}], "2"], "-", 
  SuperscriptBox[
   RowBox[{"F", "[", "x", "]"}], "3"], "+", 
  SuperscriptBox[
   RowBox[{"F", "[", "x", "]"}], "4"]}]], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.9004087181837893`*^9, 3.900408798058531*^9, 3.900409425698194*^9, 
   3.900409485396119*^9, 3.900409547679042*^9, 3.900409582936151*^9, 
   3.900409819522913*^9, 3.900410007603455*^9, 3.9004101032097816`*^9, 
   3.9004107494848022`*^9, {3.90041079896174*^9, 3.900410826034631*^9}, 
   3.900410857484582*^9, 3.900410918956819*^9, {3.900411003648404*^9, 
   3.900411024786828*^9}, 3.900411354255535*^9, 3.9004115185332947`*^9, 
   3.900414710638975*^9, 3.900414756334207*^9, {3.900415081097226*^9, 
   3.9004151067359743`*^9}, 3.900415194249796*^9, 3.9004152690231333`*^9, 
   3.900415460566369*^9, 3.900415590938018*^9, 3.900415695649603*^9, 
   3.900415849925487*^9, 3.900416608353478*^9, 3.90046962220533*^9, 
   3.900470036337974*^9, 3.9004707212123528`*^9, 3.900471748052058*^9, 
   3.900471817374578*^9, {3.900471875706193*^9, 3.900471899164009*^9}, 
   3.900471993578965*^9, 3.900475695783039*^9, 3.900475744914599*^9, 
   3.900475970311481*^9, 3.9004760303673973`*^9, 3.900476391467675*^9, 
   3.900476564778829*^9, 3.900476783558123*^9, 3.900477767673047*^9, 
   3.900478105999824*^9, 3.900478212684724*^9, 3.9004783111259003`*^9, 
   3.900478669133767*^9, 3.900478830061935*^9, 3.900479049003888*^9, 
   3.900479157657609*^9, 3.900479311264864*^9, 3.900481171774777*^9, 
   3.900481253273477*^9, 3.900481326560576*^9, 3.900481413261655*^9, 
   3.900481496474648*^9, 3.900481572330577*^9, 3.900481704253829*^9, 
   3.900486501810959*^9, 3.902380887006913*^9, 3.9023809867179737`*^9, 
   3.902391025109544*^9, 3.903174985465542*^9, {3.9031751082861023`*^9, 
   3.9031751341540947`*^9}, 3.903175399022278*^9, 3.90317585727166*^9, 
   3.903175937548111*^9, {3.90317600161357*^9, 3.9031760303864*^9}, 
   3.9031760686535254`*^9, 3.903242429010705*^9, 3.9032429079924097`*^9, 
   3.9032430603537207`*^9, 3.90332886561034*^9, 3.903329306414713*^9, 
   3.903329466722946*^9, 3.903329633104748*^9, 3.9033297724045258`*^9, 
   3.903329840716094*^9, 3.903330234696896*^9, 3.903330414330886*^9, 
   3.9033306110526867`*^9, 3.90333073937414*^9, 3.90333081010452*^9, 
   3.903330954786162*^9, 3.903331032194598*^9, 3.903331174933975*^9, 
   3.90333181057232*^9, {3.9033318496019573`*^9, 3.903331861813694*^9}, {
   3.9033323531543093`*^9, 3.903332367576666*^9}, {3.903435966600081*^9, 
   3.9034359787075233`*^9}, 3.903436920981151*^9, 3.903437045112138*^9, {
   3.903437173265766*^9, 3.903437195417884*^9}, 3.9035966919976883`*^9, 
   3.903597118466405*^9, 3.903597343144421*^9, 3.903597665554882*^9, 
   3.903597802551935*^9, 3.9035981782539186`*^9, 3.903598595733325*^9, {
   3.903598821589808*^9, 3.90359883875002*^9}, {3.9035989194513683`*^9, 
   3.9035989320232363`*^9}, 3.9036023374938383`*^9, 3.903602425573389*^9, 
   3.903605824569426*^9, 3.903607212916164*^9, 3.903607244343245*^9, 
   3.903607571101684*^9, 3.9036093869462347`*^9, 3.903609534989366*^9, 
   3.90360960809466*^9, 3.9036096778063107`*^9, 3.903609727156898*^9, 
   3.903609779002799*^9, {3.9036098202718353`*^9, 3.9036098240181932`*^9}, 
   3.903611029069545*^9, 3.903611085258151*^9, {3.903611147742756*^9, 
   3.9036111512371063`*^9}, {3.903617251314588*^9, 3.9036172769041843`*^9}, {
   3.903617360513577*^9, 3.903617363941318*^9}, {3.903617694176076*^9, 
   3.903617695799403*^9}, {3.904027135476892*^9, 3.90402713684398*^9}, {
   3.904297773020697*^9, 3.9042977746306143`*^9}, {3.9042981001920643`*^9, 
   3.9042981022210627`*^9}, {3.9072146540518*^9, 3.90721465549023*^9}, 
   3.907214955478723*^9, 3.907215085613572*^9, {3.90956915186631*^9, 
   3.909569153399537*^9}},
 CellLabel->
  "Out[100]=",ExpressionUUID->"1a302a8e-41de-48e1-97fe-32b06c8c2581"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"denomnoprefac", "[", "x", "]"}], "/.", "SubF"}]], "Input",
 CellChangeTimes->{{3.9004087219846783`*^9, 3.9004087679107513`*^9}, {
   3.90040880253319*^9, 3.900408805971651*^9}, 3.900408873348383*^9, 
   3.900409329305312*^9, {3.9004094530551357`*^9, 3.9004094542179747`*^9}, 
   3.900471872949419*^9, 3.9004719030090714`*^9, {3.9004791159104958`*^9, 
   3.900479120567651*^9}, {3.903174992527027*^9, 3.903174993829116*^9}, 
   3.90317523516122*^9, {3.903175389109684*^9, 3.903175390769823*^9}, {
   3.9031757891157312`*^9, 3.903175836089101*^9}, {3.903175941045862*^9, 
   3.9031759626280127`*^9}, 3.903175997174541*^9, {3.903176064709*^9, 
   3.9031760664616127`*^9}, 3.903242425348688*^9, 3.903242902006214*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"7843785d-98e0-4f23-814d-44e081b25071"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"\[Rho]", " ", 
   RowBox[{"B", "[", "x", "]"}]}], "-", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Rho]", " ", 
      RowBox[{"B", "[", "x", "]"}]}], "+", 
     RowBox[{"\[Eta]", " ", 
      RowBox[{"Btilde", "[", "x", "]"}]}]}], ")"}], "2"], "-", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Rho]", " ", 
      RowBox[{"B", "[", "x", "]"}]}], "+", 
     RowBox[{"\[Eta]", " ", 
      RowBox[{"Btilde", "[", "x", "]"}]}]}], ")"}], "3"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Rho]", " ", 
      RowBox[{"B", "[", "x", "]"}]}], "+", 
     RowBox[{"\[Eta]", " ", 
      RowBox[{"Btilde", "[", "x", "]"}]}]}], ")"}], "4"]}]], "Output",
 CellChangeTimes->{3.907214655540544*^9, 3.9072149555244513`*^9, 
  3.9072150856669683`*^9, 3.909569153459037*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"9e3281e2-3520-4568-8891-309364985ee4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"monomiallist", "=", " ", 
  RowBox[{"List", "@@", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{"denomnoprefac", "[", "x", "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polynome", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "1"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<n = \>\"", ",", " ", "n"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"monomial", "=", " ", 
     RowBox[{"monomiallist", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"monomial", " ", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"monomial", "/.", "SubF"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"monomial", "=", 
     RowBox[{"Total", "[", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"List", "@@", " ", "monomial"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"#", ",", "\[Eta]"}], "]"}], "\[LessEqual]", " ", "1"}], 
         "&"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "monomial", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"monomial", " ", "=", " ", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"monomial", "/.", "SubBtilde"}], "/.", "SubB"}], "//", 
         "Expand"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", "\[Infinity]", ",", "Nmax"}], "}"}]}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "monomial", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"polynome", " ", "+=", " ", "monomial"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polynome", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"polynome", ",", "\[Eta]"}], "]"}], ",", " ", "x"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9033289722063093`*^9, 3.90332902478299*^9}, {
   3.903329315951746*^9, 3.9033293216646757`*^9}, {3.9033293770904493`*^9, 
   3.903329441138612*^9}, {3.903329492170569*^9, 3.9033296029084253`*^9}, {
   3.9033297671899014`*^9, 3.903329798127008*^9}, {3.903329866716007*^9, 
   3.903329876240962*^9}, {3.903597701519362*^9, 3.9035977233806467`*^9}, 
   3.9036068745504007`*^9, {3.903607029361288*^9, 3.903607029995281*^9}, {
   3.903607260814095*^9, 3.903607264235759*^9}, {3.903607668608684*^9, 
   3.9036076783509197`*^9}, {3.9036092385426197`*^9, 
   3.9036093067658854`*^9}, {3.903609340718481*^9, 3.9036093626974297`*^9}, {
   3.903609396931718*^9, 3.9036094821945887`*^9}, {3.903609582546589*^9, 
   3.903609586444149*^9}, {3.9036097124234056`*^9, 3.903609721557355*^9}, {
   3.903617662875903*^9, 3.903617671192807*^9}, {3.907214636020452*^9, 
   3.907214636022725*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"0ebf39cc-bfa6-44ff-9659-2f2c1ce0ecbe"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["n = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.907215085710711*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"634e0964-1736-4fcd-8abd-b4aaa9e57ed6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Rho]"}], " ", 
   RowBox[{"B", "[", "x", "]"}]}], "-", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.907215085716654*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"e90bacb9-c8ca-48a7-ba7b-8758f7dddf31"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "1"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}]}], "x"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "2"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "2"]}]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "3"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "3"]}]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "4"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "4"]}]}], 
   SuperscriptBox["x", "4"]]}]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.907215085722587*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"3c2e39d4-bb46-42dc-8c35-516df5038f2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["n = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.907215085726878*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"31b733af-aec4-49e0-9fb7-438f44b86aff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Rho]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "2"]}], "+", 
  RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
   RowBox[{"B", "[", "x", "]"}], " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.907215085730586*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"0b6e7059-1161-4a5a-82bd-af933dae790a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubsuperscriptBox["b", "1", "2"]}], "+", 
    RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["b", "1"], " ", 
       SubscriptBox["b", "2"]}], "+", 
      RowBox[{"\[Eta]", " ", "\[Rho]", " ", 
       SubscriptBox["b", "2"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "1"]}], "+", 
      RowBox[{"\[Eta]", " ", "\[Rho]", " ", 
       SubscriptBox["b", "1"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "2"]}]}], ")"}]}], 
   SuperscriptBox["x", "3"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["x", "4"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubsuperscriptBox["b", "2", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox["b", "3"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "3"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "2"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "3"]}]}], ")"}]}]}]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.907215085735199*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"58fc279f-cd8a-4a46-8378-422b0bfd5b9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["n = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.907215085740879*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"d117298a-bb0b-4847-b9ca-62f3c14d43e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[Rho]", "3"]}], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "3"]}], "-", 
  RowBox[{"3", " ", "\[Eta]", " ", 
   SuperscriptBox["\[Rho]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "2"], " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.9072150857445602`*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"04c4af5a-c294-4cb2-955b-ec2f0d665f2e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Rho]", "3"]}], " ", 
     SubsuperscriptBox["b", "1", "3"]}], "-", 
    RowBox[{"3", " ", "\[Eta]", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["\[Rho]", "3"], " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox["b", "2"]}], "-", 
    RowBox[{"6", " ", "\[Eta]", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}], "-", 
    RowBox[{"3", " ", "\[Eta]", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "2"]}]}], 
   SuperscriptBox["x", "4"]]}]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.90721508574894*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"4b9fa6d2-3e66-4523-8932-fb673aa9df37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["n = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.90721508575342*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"49265c96-a2b2-478b-a2f0-7d3b4b0bbd6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Rho]", "4"], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "4"]}], "+", 
  RowBox[{"4", " ", "\[Eta]", " ", 
   SuperscriptBox["\[Rho]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "3"], " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.907215085757079*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"e975916e-781d-4b88-b02b-3cd30e7a92a2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Rho]", "4"], " ", 
    SubsuperscriptBox["b", "1", "4"]}], "+", 
   RowBox[{"4", " ", "\[Eta]", " ", 
    SuperscriptBox["\[Rho]", "3"], " ", 
    SubsuperscriptBox["b", "1", "3"], " ", 
    SubscriptBox[
     OverscriptBox["b", "~"], "1"]}]}], 
  SuperscriptBox["x", "4"]]], "Print",
 CellChangeTimes->{3.907214655603242*^9, 3.907215085816642*^9},
 CellLabel->
  "During evaluation of \
In[371]:=",ExpressionUUID->"0b78710d-f4c9-4fe7-aa91-58fa268724c0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", 
    RowBox[{"F", "[", "x", "]"}]}], ",", 
   SuperscriptBox[
    RowBox[{"F", "[", "x", "]"}], "2"], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"F", "[", "x", "]"}], "3"]}], ",", 
   SuperscriptBox[
    RowBox[{"F", "[", "x", "]"}], "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.903328980873582*^9, 3.903329026622548*^9}, {
   3.903329306474037*^9, 3.90332932702579*^9}, {3.9033294160253897`*^9, 
   3.9033294667997007`*^9}, 3.903329516553179*^9, 3.903329550226301*^9, {
   3.903329594804438*^9, 3.903329633168223*^9}, {3.903329772458727*^9, 
   3.90332979906814*^9}, 3.90332984086549*^9, 3.9033298776180277`*^9, 
   3.903330234755041*^9, 3.903330414451488*^9, 3.903330611126254*^9, 
   3.9033307394482117`*^9, 3.9033308101681957`*^9, 3.903330954871333*^9, 
   3.90333103227186*^9, 3.903331175005987*^9, 3.903331810628751*^9, {
   3.903331849668777*^9, 3.903331861872369*^9}, {3.903332353217723*^9, 
   3.9033323676601963`*^9}, {3.903435966657399*^9, 3.903435978767962*^9}, 
   3.903436921084429*^9, 3.903437045168545*^9, {3.903437173317946*^9, 
   3.903437195494843*^9}, 3.903596692105485*^9, 3.903597186770265*^9, 
   3.903597343215575*^9, 3.9035976656370792`*^9, 3.9035981783233843`*^9, 
   3.903598919526037*^9, 3.903605824644887*^9, 3.903606959511589*^9, 
   3.90360703162567*^9, 3.9036072653309717`*^9, 3.903607602006997*^9, {
   3.903609370061187*^9, 3.903609387003508*^9}, 3.9036094829826517`*^9, 
   3.903609552233374*^9, {3.903609587145719*^9, 3.9036096081581306`*^9}, 
   3.903609677880273*^9, 3.903609727227352*^9, 3.903609779060852*^9, 
   3.9036098241461077`*^9, 3.903611029168982*^9, 3.9036110853598537`*^9, 
   3.903611151338084*^9, {3.903617252649845*^9, 3.9036172769900093`*^9}, 
   3.903617364034739*^9, {3.903617675817047*^9, 3.903617695905819*^9}, 
   3.9040271369024363`*^9, 3.9042977749432983`*^9, 3.904298102363604*^9, 
   3.90721465559752*^9, 3.907214955556127*^9, 3.907215085704279*^9, 
   3.909569153493368*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"b970006d-880b-466c-b24f-f1729a077ac0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["n = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.909569153499838*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"c4f41efe-d364-4cf6-b01e-e3f666e8381f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Rho]"}], " ", 
   RowBox[{"B", "[", "x", "]"}]}], "-", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.9095691535056477`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"90a8fe62-9727-49f1-b6a6-b3a392e15b9c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "1"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}]}], "x"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "2"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "2"]}]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "3"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "3"]}]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "4"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "4"]}]}], 
   SuperscriptBox["x", "4"]]}]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.9095691535113573`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"1977cac7-2e7c-41c9-a67a-fe29bb80017f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["n = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.909569153515369*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"93e5316b-6eba-4c85-bb55-3de1c818c172"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Rho]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "2"]}], "+", 
  RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
   RowBox[{"B", "[", "x", "]"}], " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.90956915351898*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"95e608f3-8475-4385-a2e4-04b4cc71bddc"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubsuperscriptBox["b", "1", "2"]}], "+", 
    RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["b", "1"], " ", 
       SubscriptBox["b", "2"]}], "+", 
      RowBox[{"\[Eta]", " ", "\[Rho]", " ", 
       SubscriptBox["b", "2"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "1"]}], "+", 
      RowBox[{"\[Eta]", " ", "\[Rho]", " ", 
       SubscriptBox["b", "1"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "2"]}]}], ")"}]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubsuperscriptBox["b", "2", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "3"]}], "+", 
    RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
     SubscriptBox["b", "3"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}], "+", 
    RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
     SubscriptBox["b", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "2"]}], "+", 
    RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "3"]}]}], 
   SuperscriptBox["x", "4"]]}]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.9095691535241957`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"ace50445-106e-4ee0-a7ce-d74972d26871"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["n = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.909569153529505*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"52262fa3-11dd-4b87-8c26-018597b2580f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[Rho]", "3"]}], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "3"]}], "-", 
  RowBox[{"3", " ", "\[Eta]", " ", 
   SuperscriptBox["\[Rho]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "2"], " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.909569153533287*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"2b90efda-3a2f-4c1c-8313-d6f1c8a7f733"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Rho]", "3"]}], " ", 
     SubsuperscriptBox["b", "1", "3"]}], "-", 
    RowBox[{"3", " ", "\[Eta]", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["\[Rho]", "3"], " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox["b", "2"]}], "-", 
    RowBox[{"6", " ", "\[Eta]", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}], "-", 
    RowBox[{"3", " ", "\[Eta]", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "2"]}]}], 
   SuperscriptBox["x", "4"]]}]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.909569153537133*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"aa1519b4-752c-4a08-ae49-d4c7a55493a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["n = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.909569153541932*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"53870ea2-f79e-480d-a615-b74bc23a8d3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Rho]", "4"], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "4"]}], "+", 
  RowBox[{"4", " ", "\[Eta]", " ", 
   SuperscriptBox["\[Rho]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "3"], " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.909569153545583*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"8c8f7567-bba5-42f3-93a0-afa0d8a31aca"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Rho]", "4"], " ", 
    SubsuperscriptBox["b", "1", "4"]}], "+", 
   RowBox[{"4", " ", "\[Eta]", " ", 
    SuperscriptBox["\[Rho]", "3"], " ", 
    SubsuperscriptBox["b", "1", "3"], " ", 
    SubscriptBox[
     OverscriptBox["b", "~"], "1"]}]}], 
  SuperscriptBox["x", "4"]]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102389825*^9, 3.907214955561998*^9, 3.909569153592514*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"06c3459d-f5da-43b8-a2af-312a6e2f6bc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Rho]"}], " ", 
   RowBox[{"B", "[", "x", "]"}]}], "-", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102408635*^9, {3.907214626632923*^9, 
   3.907214636025015*^9}},ExpressionUUID->"c227a60b-3a20-4055-bb8e-\
e244883f9861"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "1"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}]}], "x"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "2"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "2"]}]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "3"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "3"]}]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     SubscriptBox["b", "4"]}], "-", 
    RowBox[{"\[Eta]", " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "4"]}]}], 
   SuperscriptBox["x", "4"]]}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102430563*^9, {3.9072146266512403`*^9, 
   3.907214636033836*^9}},ExpressionUUID->"75c658ab-949d-4e2c-9a8a-\
36f4ffa74cac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["n = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102445241*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"612ddc1e-b374-48fa-9855-7f4cf4f7e0c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Rho]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "2"]}], "+", 
  RowBox[{"2", " ", "\[Rho]", " ", "\[Eta]", " ", 
   RowBox[{"B", "[", "x", "]"}], " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102458562*^9, {3.9072146266607437`*^9, 
   3.907214636035862*^9}},ExpressionUUID->"249654af-8a4d-4c41-9feb-\
aab371489b53"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubsuperscriptBox["b", "1", "2"]}], "+", 
    RowBox[{"2", " ", "\[Rho]", " ", "\[Eta]", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["b", "1"], " ", 
       SubscriptBox["b", "2"]}], "+", 
      RowBox[{"\[Rho]", " ", "\[Eta]", " ", 
       SubscriptBox["b", "2"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "1"]}], "+", 
      RowBox[{"\[Rho]", " ", "\[Eta]", " ", 
       SubscriptBox["b", "1"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "2"]}]}], ")"}]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubsuperscriptBox["b", "2", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "3"]}], "+", 
    RowBox[{"2", " ", "\[Rho]", " ", "\[Eta]", " ", 
     SubscriptBox["b", "3"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}], "+", 
    RowBox[{"2", " ", "\[Rho]", " ", "\[Eta]", " ", 
     SubscriptBox["b", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "2"]}], "+", 
    RowBox[{"2", " ", "\[Rho]", " ", "\[Eta]", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "3"]}]}], 
   SuperscriptBox["x", "4"]]}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.9042981024745502`*^9, {3.907214626667824*^9, 
   3.907214636051568*^9}},ExpressionUUID->"f84c43cc-12e2-48a3-aa01-\
3b72ac9c6e06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["n = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102489532*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"88e161bd-26aa-4625-afde-4fa43bac29df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[Rho]", "3"]}], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Rho]", "2"], " ", "\[Eta]", " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "2"], " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.9042981025167418`*^9, {3.907214626695776*^9, 
   3.907214636053763*^9}},ExpressionUUID->"2c716088-3007-42c4-9634-\
c1d05d93e0e1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Rho]", "3"]}], " ", 
     SubsuperscriptBox["b", "1", "3"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", "\[Eta]", " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["\[Rho]", "3"], " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox["b", "2"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", "\[Eta]", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "1"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", "\[Eta]", " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox[
      OverscriptBox["b", "~"], "2"]}]}], 
   SuperscriptBox["x", "4"]]}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.9042981025307627`*^9, {3.9072146267020073`*^9, 
   3.907214636061554*^9}},ExpressionUUID->"fcffa694-a850-4669-aaaa-\
03622b4e49f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["n = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102545363*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"ea94aafe-ac54-4cdd-a271-88d70dc52b15"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Rho]", "4"], " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Rho]", "3"], " ", "\[Eta]", " ", 
   SuperscriptBox[
    RowBox[{"B", "[", "x", "]"}], "3"], " ", 
   RowBox[{"Btilde", "[", "x", "]"}]}]}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.9042981025587473`*^9, {3.9072146267154408`*^9, 
   3.907214636063675*^9}},ExpressionUUID->"40cec058-9076-4788-8d1f-\
c6b22cc48ee9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Rho]", "4"], " ", 
    SubsuperscriptBox["b", "1", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Rho]", "3"], " ", "\[Eta]", " ", 
    SubsuperscriptBox["b", "1", "3"], " ", 
    SubscriptBox[
     OverscriptBox["b", "~"], "1"]}]}], 
  SuperscriptBox["x", "4"]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.903598178328223*^9, 3.903598919529454*^9, 3.9036058246499643`*^9, 
   3.9036069595172157`*^9, 3.903607031630725*^9, 3.903607265334775*^9, 
   3.903607602012821*^9, {3.903609370065776*^9, 3.9036093870070047`*^9}, 
   3.9036094829893084`*^9, 3.903609552238402*^9, {3.90360958715165*^9, 
   3.9036096081621933`*^9}, 3.903609677883943*^9, 3.9036097272315207`*^9, 
   3.903609779065291*^9, 3.903609824153387*^9, 3.9036110291732607`*^9, 
   3.9036110853648148`*^9, 3.903611151345961*^9, {3.903617252652178*^9, 
   3.903617276992325*^9}, 3.9036173640436983`*^9, {3.9036176758216457`*^9, 
   3.903617695911049*^9}, 3.904027136904688*^9, 3.9042977749469957`*^9, 
   3.904298102574404*^9, {3.90721462672075*^9, 
   3.907214636066125*^9}},ExpressionUUID->"934da5fe-bad3-4a50-a501-\
d3926850ffc2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"templist", " ", "=", " ", 
  RowBox[{"List", "@@", "polynome"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Subphi", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Subphi", "=", " ", 
    RowBox[{"Append", "[", 
     RowBox[{"Subphi", ",", " ", 
      RowBox[{
       SubscriptBox["\[Phi]", "n"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"List", "@@", "templist"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Exponent", "[", 
              RowBox[{"#", ",", "x"}], "]"}], "==", 
             RowBox[{"-", "n"}]}], "&"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"x", "^", "n"}]}]}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "Subphi", "]"}]}], "Input",
 CellChangeTimes->{{3.9036077163294353`*^9, 3.903607861589674*^9}, {
   3.903607916452334*^9, 3.903607986715993*^9}, {3.903608018906019*^9, 
   3.903608044439843*^9}, {3.903608085003916*^9, 3.903608092659704*^9}, {
   3.9036081319565363`*^9, 3.903608208513769*^9}, {3.903609752789362*^9, 
   3.903609774806669*^9}, 3.9036111394521027`*^9, {3.9036172864599543`*^9, 
   3.903617294707984*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"b52ddaff-890d-48d3-a87c-bc966709bc24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Rho]"}], " ", 
      SubscriptBox["b", "1"]}], "-", 
     RowBox[{"\[Eta]", " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}]}], "x"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubsuperscriptBox["b", "1", "2"]}], "-", 
     RowBox[{"\[Rho]", " ", 
      SubscriptBox["b", "2"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}], "-", 
     RowBox[{"\[Eta]", " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "2"]}]}], 
    SuperscriptBox["x", "2"]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Rho]", "3"]}], " ", 
      SubsuperscriptBox["b", "1", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox["b", "2"]}], "-", 
     RowBox[{"\[Rho]", " ", 
      SubscriptBox["b", "3"]}], "-", 
     RowBox[{"3", " ", "\[Eta]", " ", 
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubsuperscriptBox["b", "1", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "2"]}], "-", 
     RowBox[{"\[Eta]", " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "3"]}]}], 
    SuperscriptBox["x", "3"]], ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["x", "4"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Rho]", "4"], " ", 
       SubsuperscriptBox["b", "1", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", 
       SubsuperscriptBox["b", "1", "2"], " ", 
       SubscriptBox["b", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["b", "2", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["b", "1"], " ", 
       SubscriptBox["b", "3"]}], "-", 
      RowBox[{"\[Rho]", " ", 
       SubscriptBox["b", "4"]}], "+", 
      RowBox[{"4", " ", "\[Eta]", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", 
       SubsuperscriptBox["b", "1", "3"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "1"]}], "-", 
      RowBox[{"6", " ", "\[Eta]", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["b", "1"], " ", 
       SubscriptBox["b", "2"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "1"]}], "+", 
      RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
       SubscriptBox["b", "3"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "1"]}], "-", 
      RowBox[{"3", " ", "\[Eta]", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubsuperscriptBox["b", "1", "2"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "2"]}], "+", 
      RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
       SubscriptBox["b", "2"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "2"]}], "+", 
      RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
       SubscriptBox["b", "1"], " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "3"]}], "-", 
      RowBox[{"\[Eta]", " ", 
       SubscriptBox[
        OverscriptBox["b", "~"], "4"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9072146557300587`*^9, 3.907214955668531*^9, 
  3.907215085874442*^9, 3.909569153626028*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"ca7cad9a-77e5-4047-8657-9caa5c4d7891"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Phi]", "0"], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Rho]"}], " ", 
      SubscriptBox["b", "1"]}], "-", 
     RowBox[{"\[Eta]", " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubsuperscriptBox["b", "1", "2"]}], "-", 
     RowBox[{"\[Rho]", " ", 
      SubscriptBox["b", "2"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}], "-", 
     RowBox[{"\[Eta]", " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "2"]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", "3"], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Rho]", "3"]}], " ", 
      SubsuperscriptBox["b", "1", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox["b", "2"]}], "-", 
     RowBox[{"\[Rho]", " ", 
      SubscriptBox["b", "3"]}], "-", 
     RowBox[{"3", " ", "\[Eta]", " ", 
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubsuperscriptBox["b", "1", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "2"]}], "-", 
     RowBox[{"\[Eta]", " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "3"]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", "4"], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Rho]", "4"], " ", 
      SubsuperscriptBox["b", "1", "4"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Rho]", "3"], " ", 
      SubsuperscriptBox["b", "1", "2"], " ", 
      SubscriptBox["b", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubsuperscriptBox["b", "2", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox["b", "3"]}], "-", 
     RowBox[{"\[Rho]", " ", 
      SubscriptBox["b", "4"]}], "+", 
     RowBox[{"4", " ", "\[Eta]", " ", 
      SuperscriptBox["\[Rho]", "3"], " ", 
      SubsuperscriptBox["b", "1", "3"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}], "-", 
     RowBox[{"6", " ", "\[Eta]", " ", 
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox["b", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "3"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "1"]}], "-", 
     RowBox[{"3", " ", "\[Eta]", " ", 
      SuperscriptBox["\[Rho]", "2"], " ", 
      SubsuperscriptBox["b", "1", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "2"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "2"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "2"]}], "+", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
      SubscriptBox["b", "1"], " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "3"]}], "-", 
     RowBox[{"\[Eta]", " ", 
      SubscriptBox[
       OverscriptBox["b", "~"], "4"]}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.907214655739694*^9, 3.9072149556780043`*^9, 
  3.907215085891613*^9, 3.909569153636079*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"b8299624-c5df-43da-939f-8978c7a93bcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"denomnoprefac", "[", "x_", "]"}], "=", " ", 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "n"], "/", 
      RowBox[{"x", "^", "n"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", " ", "0", ",", " ", "Nmax"}], "}"}]}], "]"}]}], 
  "\n"}]], "Input",
 CellChangeTimes->{{3.90040979681919*^9, 3.900409816457973*^9}, {
   3.9004098756993303`*^9, 3.900409879371986*^9}, {3.900409930750496*^9, 
   3.9004099377659483`*^9}, {3.9004100944532948`*^9, 3.900410099566966*^9}, 
   3.900470030496236*^9, {3.900471595519125*^9, 3.900471605654294*^9}, {
   3.900481145768046*^9, 3.900481164030685*^9}, {3.900481474640417*^9, 
   3.90048147497194*^9}, 3.9004816127602367`*^9, 3.9036065353176823`*^9, 
   3.903617149463052*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"abb9f33d-6273-437b-be81-a1b8567ecc6f"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Phi]", "0"], "+", 
  FractionBox[
   SubscriptBox["\[Phi]", "1"], "x"], "+", 
  FractionBox[
   SubscriptBox["\[Phi]", "2"], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   SubscriptBox["\[Phi]", "3"], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   SubscriptBox["\[Phi]", "4"], 
   SuperscriptBox["x", "4"]]}]], "Output",
 CellChangeTimes->{
  3.903606536083673*^9, 3.9036084409668703`*^9, 3.903609387152464*^9, 
   3.903609608326071*^9, 3.9036096780141163`*^9, 3.903609727356724*^9, 
   3.9036097792626343`*^9, 3.903609824329876*^9, 3.9036110294010563`*^9, 
   3.9036110857199707`*^9, 3.90361115172987*^9, {3.903617252969442*^9, 
   3.903617277187461*^9}, 3.903617364248007*^9, 3.903617696160078*^9, 
   3.904027137063716*^9, 3.904297775073316*^9, 3.904298102813016*^9, 
   3.907214655807954*^9, 3.907214955704165*^9, 3.9072150859341784`*^9, 
   3.909569153666913*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"6cee7d5b-f3f6-47b1-87b0-b174138db43b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"denominator", "[", "x_", "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"prefactor", "[", "x", "]"}], "*", 
     RowBox[{"denomnoprefac", "[", "x", "]"}]}], ",", "x"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.90041023919902*^9, 3.900410284149354*^9}, 
   3.900471989227832*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"badd8fda-e066-451d-84ce-14b94e179e61"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]], " ", "x", " ", 
    SubscriptBox["\[Phi]", "0"]}], 
   RowBox[{"\[Pi]", " ", "\[Gamma]"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]], " ", 
    SubscriptBox["\[Phi]", "1"]}], 
   RowBox[{"\[Pi]", " ", "\[Gamma]"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]], " ", 
    SubscriptBox["\[Phi]", "2"]}], 
   RowBox[{"\[Pi]", " ", "x", " ", "\[Gamma]"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]], " ", 
    SubscriptBox["\[Phi]", "3"]}], 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["x", "2"], " ", "\[Gamma]"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]], " ", 
    SubscriptBox["\[Phi]", "4"]}], 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["x", "3"], " ", "\[Gamma]"}]]}]], "Output",
 CellChangeTimes->{{3.90041026293009*^9, 3.900410284569412*^9}, 
   3.90041074970229*^9, {3.900410799195155*^9, 3.900410826228527*^9}, 
   3.9004108577494993`*^9, 3.90041091926274*^9, {3.900411003976727*^9, 
   3.900411025044734*^9}, 3.9004113544385653`*^9, 3.900411518745479*^9, 
   3.90041471095576*^9, 3.900414756599924*^9, {3.900415081412559*^9, 
   3.900415106994635*^9}, 3.9004151945097427`*^9, 3.9004152693277903`*^9, 
   3.9004154608482103`*^9, 3.900415591227682*^9, 3.900415695977274*^9, 
   3.9004158501605673`*^9, 3.900416608534034*^9, 3.900469622445806*^9, 
   3.900470036663795*^9, 3.900470721539843*^9, 3.90047174829392*^9, 
   3.900471817734746*^9, 3.900471918791745*^9, 3.900471993881566*^9, 
   3.900475695987648*^9, 3.900475745052374*^9, 3.900475970547188*^9, 
   3.900476030499796*^9, 3.900476391630644*^9, 3.9004765649218407`*^9, 
   3.900476783755571*^9, 3.9004777679631443`*^9, 3.900478106150934*^9, 
   3.900478212869266*^9, 3.9004783112602463`*^9, 3.90047866927774*^9, 
   3.900479051585054*^9, 3.900479311521405*^9, 3.900481171998796*^9, 
   3.9004812535037727`*^9, 3.900481413487853*^9, {3.900481478454092*^9, 
   3.900481496766809*^9}, 3.900481572806378*^9, 3.9004817045446663`*^9, 
   3.900486502068578*^9, 3.90238088721881*^9, 3.9023809869111834`*^9, 
   3.902391025327365*^9, 3.903330064324637*^9, 3.903330416841859*^9, 
   3.903330613799225*^9, 3.903330742247869*^9, 3.903330812734769*^9, 
   3.90333095742794*^9, 3.903331032321104*^9, 3.903331175057797*^9, 
   3.9033318106770973`*^9, {3.9033318497197113`*^9, 3.903331861924076*^9}, {
   3.903332353251902*^9, 3.903332367738017*^9}, {3.903435966696328*^9, 
   3.903435978812501*^9}, 3.903436921190884*^9, 3.903437045274942*^9, {
   3.903437173473661*^9, 3.90343719562285*^9}, 3.903596692204069*^9, 
   3.903605824767867*^9, 3.903608444084144*^9, 3.903609387178125*^9, 
   3.903609608356576*^9, 3.90360967804358*^9, 3.903609727394978*^9, 
   3.903609779295926*^9, 3.903609824371358*^9, 3.903611029443138*^9, 
   3.9036110857840633`*^9, 3.9036111517736197`*^9, {3.903617253053904*^9, 
   3.903617277215973*^9}, 3.90361736429677*^9, 3.90361769621386*^9, 
   3.9040271370944033`*^9, 3.904297775106435*^9, 3.904298102895693*^9, 
   3.907214655822487*^9, 3.907214955728178*^9, 3.907215085969014*^9, 
   3.9095691536958733`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"93b660f7-9ee5-484f-8e93-0bb21e8a8e8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  "\"\<If we want an expansion up to x^-Nmax, the expansion of the Mejier \
functions has to stop for \!\(\*SubscriptBox[\(p\), \(max\)]\)=Nmax+2\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.900411097550495*^9, 3.900411101281885*^9}, {
  3.900411158543501*^9, 3.900411213299365*^9}, {3.9033306311994457`*^9, 
  3.903330641815033*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"631bb005-d14e-457e-88d2-1e262598bb29"],

Cell[BoxData["\<\"If we want an expansion up to x^-Nmax, the expansion of the \
Mejier functions has to stop for \\!\\(\\*SubscriptBox[\\(p\\), \
\\(max\\)]\\)=Nmax+2\"\>"], "Print",
 CellChangeTimes->{
  3.900411355035305*^9, 3.90041151932973*^9, 3.900414711632111*^9, 
   3.900414757267943*^9, {3.9004150821194687`*^9, 3.900415107661819*^9}, 
   3.900415195244391*^9, 3.900415270056293*^9, 3.900415461562344*^9, 
   3.900415591926619*^9, 3.900415696833292*^9, 3.900415850855014*^9, 
   3.9004166091707973`*^9, 3.900469623248959*^9, 3.900470037386492*^9, 
   3.900470722212722*^9, 3.900471748849448*^9, 3.900471818384138*^9, 
   3.900471994544767*^9, 3.900475696313702*^9, 3.9004757455196877`*^9, 
   3.90047597120652*^9, 3.900476031211131*^9, 3.900476392313657*^9, 
   3.900476565965143*^9, 3.90047678469622*^9, 3.900477768622183*^9, 
   3.900478107278146*^9, 3.9004782139044228`*^9, 3.900478311947102*^9, 
   3.9004786699854*^9, 3.90047905232132*^9, 3.90047931222991*^9, 
   3.900481172686983*^9, 3.90048125456568*^9, 3.9004814141635637`*^9, 
   3.900481497488893*^9, 3.900481573919392*^9, 3.900481706253648*^9, 
   3.900486503746924*^9, 3.90238088899415*^9, 3.9023809887026653`*^9, 
   3.9033306450962963`*^9, 3.903330743485813*^9, 3.903330813852705*^9, 
   3.903330959274889*^9, 3.903331032896521*^9, 3.903331175636503*^9, 
   3.903331811318115*^9, {3.9033318502978153`*^9, 3.9033318624376373`*^9}, {
   3.903332353727847*^9, 3.903332368238634*^9}, {3.903435967219569*^9, 
   3.903435979320347*^9}, 3.9034369221786613`*^9, 3.903437046121868*^9, {
   3.903437176407401*^9, 3.9034371963728313`*^9}, 3.903596693005773*^9, 
   3.903605824870243*^9, 3.903608451797488*^9, 3.9036093872130938`*^9, 
   3.903609608396028*^9, 3.903609678088234*^9, 3.903609727454521*^9, 
   3.903609779336894*^9, 3.90360982449785*^9, 3.90361102949445*^9, 
   3.903611085846879*^9, 3.903611151869145*^9, {3.90361725313129*^9, 
   3.9036172772573423`*^9}, 3.903617364350491*^9, 3.903617696280274*^9, 
   3.9040271371035624`*^9, 3.904297775138081*^9, 3.904298102971702*^9, 
   3.907214655866474*^9, 3.907214955751464*^9, 3.907215086002263*^9, 
   3.909569153727057*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a070d106-d3ce-46a1-8935-063dfdb03ced"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sigmav", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"sigmav", "[", "x", "]"}], "/.", "Subkappa"}], "/.", 
        "Subiota"}], "/.", 
       RowBox[{
        SubscriptBox["p", "max"], "\[Rule]", " ", 
        RowBox[{"Nmax", "+", "2"}]}]}], ",", "x"}], "]"}], "/.", 
    "SubGamma"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900411221874235*^9, 3.900411244176611*^9}, {
   3.900411528690955*^9, 3.900411533704474*^9}, {3.900415067672694*^9, 
   3.900415076376925*^9}, 3.900469614096624*^9, {3.9004716455909348`*^9, 
   3.900471647713999*^9}, 3.900479358651513*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"b550d0c9-4c68-491a-ac1c-5a045e876dc0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Remove", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "g", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["g", "n_"], "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"Exp", "[", 
     RowBox[{"2", "*", "x"}], "]"}], 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}]], "*", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"x", "\[Element]", "Reals"}], ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "0", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}], ",", 
                RowBox[{"1", "/", "2"}], ",", " ", 
                RowBox[{
                 RowBox[{"-", "n"}], "-", 
                 RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"x", "^", "2"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], 
        "]"}]}], "]"}], ",", "x"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", 
     SubscriptBox["g", "n"], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["g", "n"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["g", "n"], "[", "x", "]"}], "//", "Simplify"}], ",", 
       "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<g_\>\"", ",", "n", ",", "\"\<=\>\"", ",", 
      SubscriptBox["g", "n"]}], "]"}], ";"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.900414200581882*^9, 3.900414267760725*^9}, {
   3.900414318013917*^9, 3.900414444321598*^9}, {3.900414537244073*^9, 
   3.900414704891323*^9}, {3.900414742388154*^9, 3.900414775233691*^9}, 
   3.900414811692389*^9, {3.9004148471505117`*^9, 3.9004149361261187`*^9}, 
   3.9004149665621634`*^9, {3.900415050500895*^9, 3.900415056545568*^9}, {
   3.9004151009054537`*^9, 3.900415101600964*^9}, {3.9004151804188547`*^9, 
   3.900415190501596*^9}, {3.9004152606380157`*^9, 3.90041526485077*^9}, {
   3.900415388701831*^9, 3.900415454257503*^9}, {3.9004155164074*^9, 
   3.900415580829441*^9}, {3.9004156635822773`*^9, 3.900415688359647*^9}, {
   3.900415723509378*^9, 3.9004157707290297`*^9}, {3.900471654855056*^9, 
   3.900471656400426*^9}, {3.900482599695736*^9, 3.900482603428289*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"8f662c05-65d0-405b-9966-5276e27a34aa"],

Cell[BoxData[
 TemplateBox[{
  "Clear", "ssym", 
   "\"\\!\\(\\*SubscriptBox[\\\"g\\\", \\\"n\\\"]\\) is not a symbol or a \
valid string pattern.\"", 2, 121, 2, 31613382772717403871, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9036098251752157`*^9, 3.9036110301650667`*^9, 3.903611086724009*^9, 
   3.903611152807619*^9, {3.903617253910048*^9, 3.903617278024486*^9}, 
   3.90361736534063*^9, 3.9036176970530367`*^9, 3.9040271378447*^9, 
   3.904297775847434*^9, 3.9042981036120462`*^9, 3.9072146566058083`*^9, 
   3.907214956443996*^9, 3.907215086800424*^9, 3.9095691546257772`*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"6a35e16b-13e6-4b31-8192-057ca2364683"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g_\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"128", " ", 
      SuperscriptBox["x", "5"]}]], "-", 
    FractionBox["3", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox["3", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "3"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "2"]]}]}],
  SequenceForm[
  "g_", 0, "=", Rational[15, 128] $CellContext`x^(-5) + 
   Rational[-3, 32] $CellContext`x^(-4) + 
   Rational[3, 4] $CellContext`x^(-3) + $CellContext`x^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9004158510047007`*^9, 3.900416609245154*^9, 3.900469623350829*^9, 
   3.9004700375311413`*^9, 3.9004707223307543`*^9, 3.900471748927834*^9, 
   3.900471818504549*^9, 3.900471930200151*^9, 3.90047199464966*^9, 
   3.90047569637532*^9, 3.900475745666766*^9, 3.9004759712876377`*^9, 
   3.90047603129249*^9, 3.900476392388888*^9, 3.900476566029448*^9, 
   3.9004767848127413`*^9, 3.900477768692862*^9, 3.900478107366094*^9, 
   3.900478213971223*^9, 3.9004783120308104`*^9, 3.9004786700822906`*^9, 
   3.900479052515044*^9, 3.9004793123850307`*^9, 3.900481172739831*^9, 
   3.900481254629178*^9, 3.900481414237225*^9, 3.9004814975366583`*^9, 
   3.900481574035347*^9, 3.900481706565865*^9, 3.9004865082728148`*^9, 
   3.90238089371987*^9, 3.902380993332059*^9, 3.903330528469243*^9, 
   3.90333065498028*^9, 3.903330748033807*^9, 3.90333081836592*^9, 
   3.90333096406248*^9, 3.9033310373959513`*^9, 3.903331180100717*^9, 
   3.903331815764352*^9, {3.903331854738497*^9, 3.903331866734288*^9}, {
   3.90333235808075*^9, 3.903332372494648*^9}, {3.9034359688513813`*^9, 
   3.903435983585641*^9}, 3.903436923515039*^9, 3.903437050598887*^9, {
   3.903437181261402*^9, 3.903437200639658*^9}, 3.903596697418015*^9, 
   3.903605829931157*^9, 3.9036084601938477`*^9, 3.9036093919949217`*^9, 
   3.9036096132810497`*^9, 3.903609682926834*^9, 3.903609732238923*^9, 
   3.903609784260047*^9, 3.90360982949384*^9, 3.903611034349824*^9, 
   3.903611091162327*^9, 3.903611157108162*^9, {3.903617258151925*^9, 
   3.903617282292326*^9}, 3.903617366568775*^9, 3.903617701293214*^9, 
   3.904027142176422*^9, 3.9042977801944637`*^9, 3.9042981078164682`*^9, 
   3.907214661939576*^9, 3.907214961973518*^9, 3.9072150925078917`*^9, 
   3.909569160208603*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"8df5d0e6-7546-4402-ab92-946313dc90e2"],

Cell[BoxData[
 TemplateBox[{
  "Clear", "ssym", 
   "\"\\!\\(\\*SubscriptBox[\\\"g\\\", \\\"n\\\"]\\) is not a symbol or a \
valid string pattern.\"", 2, 121, 3, 31613382772717403871, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9036098251752157`*^9, 3.9036110301650667`*^9, 3.903611086724009*^9, 
   3.903611152807619*^9, {3.903617253910048*^9, 3.903617278024486*^9}, 
   3.90361736534063*^9, 3.9036176970530367`*^9, 3.9040271378447*^9, 
   3.904297775847434*^9, 3.9042981036120462`*^9, 3.9072146566058083`*^9, 
   3.907214956443996*^9, 3.907215086800424*^9, 3.909569160217815*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"e6ced40a-730c-4abf-ba53-43b6bda270c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g_\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["25", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox["7", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "3"]]}]}],
  SequenceForm[
  "g_", 1, "=", Rational[25, 32] $CellContext`x^(-5) + 
   Rational[7, 4] $CellContext`x^(-4) + $CellContext`x^(-3)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9004158510047007`*^9, 3.900416609245154*^9, 3.900469623350829*^9, 
   3.9004700375311413`*^9, 3.9004707223307543`*^9, 3.900471748927834*^9, 
   3.900471818504549*^9, 3.900471930200151*^9, 3.90047199464966*^9, 
   3.90047569637532*^9, 3.900475745666766*^9, 3.9004759712876377`*^9, 
   3.90047603129249*^9, 3.900476392388888*^9, 3.900476566029448*^9, 
   3.9004767848127413`*^9, 3.900477768692862*^9, 3.900478107366094*^9, 
   3.900478213971223*^9, 3.9004783120308104`*^9, 3.9004786700822906`*^9, 
   3.900479052515044*^9, 3.9004793123850307`*^9, 3.900481172739831*^9, 
   3.900481254629178*^9, 3.900481414237225*^9, 3.9004814975366583`*^9, 
   3.900481574035347*^9, 3.900481706565865*^9, 3.9004865082728148`*^9, 
   3.90238089371987*^9, 3.902380993332059*^9, 3.903330528469243*^9, 
   3.90333065498028*^9, 3.903330748033807*^9, 3.90333081836592*^9, 
   3.90333096406248*^9, 3.9033310373959513`*^9, 3.903331180100717*^9, 
   3.903331815764352*^9, {3.903331854738497*^9, 3.903331866734288*^9}, {
   3.90333235808075*^9, 3.903332372494648*^9}, {3.9034359688513813`*^9, 
   3.903435983585641*^9}, 3.903436923515039*^9, 3.903437050598887*^9, {
   3.903437181261402*^9, 3.903437200639658*^9}, 3.903596697418015*^9, 
   3.903605829931157*^9, 3.9036084601938477`*^9, 3.9036093919949217`*^9, 
   3.9036096132810497`*^9, 3.903609682926834*^9, 3.903609732238923*^9, 
   3.903609784260047*^9, 3.90360982949384*^9, 3.903611034349824*^9, 
   3.903611091162327*^9, 3.903611157108162*^9, {3.903617258151925*^9, 
   3.903617282292326*^9}, 3.903617366568775*^9, 3.903617701293214*^9, 
   3.904027142176422*^9, 3.9042977801944637`*^9, 3.9042981078164682`*^9, 
   3.907214661939576*^9, 3.907214961973518*^9, 3.9072150925078917`*^9, 
   3.909569172092802*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"23b97c5e-eadd-472f-8fee-8e233a15cb0a"],

Cell[BoxData[
 TemplateBox[{
  "Clear", "ssym", 
   "\"\\!\\(\\*SubscriptBox[\\\"g\\\", \\\"n\\\"]\\) is not a symbol or a \
valid string pattern.\"", 2, 121, 4, 31613382772717403871, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9036098251752157`*^9, 3.9036110301650667`*^9, 3.903611086724009*^9, 
   3.903611152807619*^9, {3.903617253910048*^9, 3.903617278024486*^9}, 
   3.90361736534063*^9, 3.9036176970530367`*^9, 3.9040271378447*^9, 
   3.904297775847434*^9, 3.9042981036120462`*^9, 3.9072146566058083`*^9, 
   3.907214956443996*^9, 3.907215086800424*^9, 3.9095691721013393`*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"f58ddf55-6cb9-4645-a36f-8e3dffdf2209"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Clear\\\", \\\"::\\\", \
\\\"ssym\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 121, 5, 31613382772717403871, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9036098251752157`*^9, 3.9036110301650667`*^9, 3.903611086724009*^9, 
   3.903611152807619*^9, {3.903617253910048*^9, 3.903617278024486*^9}, 
   3.90361736534063*^9, 3.9036176970530367`*^9, 3.9040271378447*^9, 
   3.904297775847434*^9, 3.9042981036120462`*^9, 3.9072146566058083`*^9, 
   3.907214956443996*^9, 3.907215086800424*^9, 3.909569172114135*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"b6b2e630-968b-42b7-b23c-bfc07ce6a170"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g_\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["13", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "4"]]}]}],
  SequenceForm[
  "g_", 2, "=", Rational[13, 4] $CellContext`x^(-5) + $CellContext`x^(-4)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9004158510047007`*^9, 3.900416609245154*^9, 3.900469623350829*^9, 
   3.9004700375311413`*^9, 3.9004707223307543`*^9, 3.900471748927834*^9, 
   3.900471818504549*^9, 3.900471930200151*^9, 3.90047199464966*^9, 
   3.90047569637532*^9, 3.900475745666766*^9, 3.9004759712876377`*^9, 
   3.90047603129249*^9, 3.900476392388888*^9, 3.900476566029448*^9, 
   3.9004767848127413`*^9, 3.900477768692862*^9, 3.900478107366094*^9, 
   3.900478213971223*^9, 3.9004783120308104`*^9, 3.9004786700822906`*^9, 
   3.900479052515044*^9, 3.9004793123850307`*^9, 3.900481172739831*^9, 
   3.900481254629178*^9, 3.900481414237225*^9, 3.9004814975366583`*^9, 
   3.900481574035347*^9, 3.900481706565865*^9, 3.9004865082728148`*^9, 
   3.90238089371987*^9, 3.902380993332059*^9, 3.903330528469243*^9, 
   3.90333065498028*^9, 3.903330748033807*^9, 3.90333081836592*^9, 
   3.90333096406248*^9, 3.9033310373959513`*^9, 3.903331180100717*^9, 
   3.903331815764352*^9, {3.903331854738497*^9, 3.903331866734288*^9}, {
   3.90333235808075*^9, 3.903332372494648*^9}, {3.9034359688513813`*^9, 
   3.903435983585641*^9}, 3.903436923515039*^9, 3.903437050598887*^9, {
   3.903437181261402*^9, 3.903437200639658*^9}, 3.903596697418015*^9, 
   3.903605829931157*^9, 3.9036084601938477`*^9, 3.9036093919949217`*^9, 
   3.9036096132810497`*^9, 3.903609682926834*^9, 3.903609732238923*^9, 
   3.903609784260047*^9, 3.90360982949384*^9, 3.903611034349824*^9, 
   3.903611091162327*^9, 3.903611157108162*^9, {3.903617258151925*^9, 
   3.903617282292326*^9}, 3.903617366568775*^9, 3.903617701293214*^9, 
   3.904027142176422*^9, 3.9042977801944637`*^9, 3.9042981078164682`*^9, 
   3.907214661939576*^9, 3.907214961973518*^9, 3.9072150925078917`*^9, 
   3.9095691780476418`*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"f4cc2404-3439-47f9-b22b-89216e63e857"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g_\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    SuperscriptBox["x", "5"]]}],
  SequenceForm["g_", 3, "=", $CellContext`x^(-5)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9004158510047007`*^9, 3.900416609245154*^9, 3.900469623350829*^9, 
   3.9004700375311413`*^9, 3.9004707223307543`*^9, 3.900471748927834*^9, 
   3.900471818504549*^9, 3.900471930200151*^9, 3.90047199464966*^9, 
   3.90047569637532*^9, 3.900475745666766*^9, 3.9004759712876377`*^9, 
   3.90047603129249*^9, 3.900476392388888*^9, 3.900476566029448*^9, 
   3.9004767848127413`*^9, 3.900477768692862*^9, 3.900478107366094*^9, 
   3.900478213971223*^9, 3.9004783120308104`*^9, 3.9004786700822906`*^9, 
   3.900479052515044*^9, 3.9004793123850307`*^9, 3.900481172739831*^9, 
   3.900481254629178*^9, 3.900481414237225*^9, 3.9004814975366583`*^9, 
   3.900481574035347*^9, 3.900481706565865*^9, 3.9004865082728148`*^9, 
   3.90238089371987*^9, 3.902380993332059*^9, 3.903330528469243*^9, 
   3.90333065498028*^9, 3.903330748033807*^9, 3.90333081836592*^9, 
   3.90333096406248*^9, 3.9033310373959513`*^9, 3.903331180100717*^9, 
   3.903331815764352*^9, {3.903331854738497*^9, 3.903331866734288*^9}, {
   3.90333235808075*^9, 3.903332372494648*^9}, {3.9034359688513813`*^9, 
   3.903435983585641*^9}, 3.903436923515039*^9, 3.903437050598887*^9, {
   3.903437181261402*^9, 3.903437200639658*^9}, 3.903596697418015*^9, 
   3.903605829931157*^9, 3.9036084601938477`*^9, 3.9036093919949217`*^9, 
   3.9036096132810497`*^9, 3.903609682926834*^9, 3.903609732238923*^9, 
   3.903609784260047*^9, 3.90360982949384*^9, 3.903611034349824*^9, 
   3.903611091162327*^9, 3.903611157108162*^9, {3.903617258151925*^9, 
   3.903617282292326*^9}, 3.903617366568775*^9, 3.903617701293214*^9, 
   3.904027142176422*^9, 3.9042977801944637`*^9, 3.9042981078164682`*^9, 
   3.907214661939576*^9, 3.907214961973518*^9, 3.9072150925078917`*^9, 
   3.909569191373823*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"358015d5-ac69-4fed-872a-caeb2b1c8f45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g_\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    SuperscriptBox["x", "6"]]}],
  SequenceForm["g_", 4, "=", $CellContext`x^(-6)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9004158510047007`*^9, 3.900416609245154*^9, 3.900469623350829*^9, 
   3.9004700375311413`*^9, 3.9004707223307543`*^9, 3.900471748927834*^9, 
   3.900471818504549*^9, 3.900471930200151*^9, 3.90047199464966*^9, 
   3.90047569637532*^9, 3.900475745666766*^9, 3.9004759712876377`*^9, 
   3.90047603129249*^9, 3.900476392388888*^9, 3.900476566029448*^9, 
   3.9004767848127413`*^9, 3.900477768692862*^9, 3.900478107366094*^9, 
   3.900478213971223*^9, 3.9004783120308104`*^9, 3.9004786700822906`*^9, 
   3.900479052515044*^9, 3.9004793123850307`*^9, 3.900481172739831*^9, 
   3.900481254629178*^9, 3.900481414237225*^9, 3.9004814975366583`*^9, 
   3.900481574035347*^9, 3.900481706565865*^9, 3.9004865082728148`*^9, 
   3.90238089371987*^9, 3.902380993332059*^9, 3.903330528469243*^9, 
   3.90333065498028*^9, 3.903330748033807*^9, 3.90333081836592*^9, 
   3.90333096406248*^9, 3.9033310373959513`*^9, 3.903331180100717*^9, 
   3.903331815764352*^9, {3.903331854738497*^9, 3.903331866734288*^9}, {
   3.90333235808075*^9, 3.903332372494648*^9}, {3.9034359688513813`*^9, 
   3.903435983585641*^9}, 3.903436923515039*^9, 3.903437050598887*^9, {
   3.903437181261402*^9, 3.903437200639658*^9}, 3.903596697418015*^9, 
   3.903605829931157*^9, 3.9036084601938477`*^9, 3.9036093919949217`*^9, 
   3.9036096132810497`*^9, 3.903609682926834*^9, 3.903609732238923*^9, 
   3.903609784260047*^9, 3.90360982949384*^9, 3.903611034349824*^9, 
   3.903611091162327*^9, 3.903611157108162*^9, {3.903617258151925*^9, 
   3.903617282292326*^9}, 3.903617366568775*^9, 3.903617701293214*^9, 
   3.904027142176422*^9, 3.9042977801944637`*^9, 3.9042981078164682`*^9, 
   3.907214661939576*^9, 3.907214961973518*^9, 3.9072150925078917`*^9, 
   3.909569197269088*^9},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"0105f2fa-8de0-4d06-a541-e06259ae8955"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomialsAndPolynomial", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "monomials", "}"}], ",", 
     RowBox[{
      RowBox[{"monomials", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"PolynomialQ", "[", "expr", "]"}], ",", 
         RowBox[{"MonomialList", "[", "expr", "]"}], ",", 
         RowBox[{"{", "expr", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "monomials"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[122]:=",ExpressionUUID->"00209bbf-be0e-4e6e-aa32-2a750a92022e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Subgs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m", ",", "x", ",", "y"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<n = \>\"", ",", " ", "n", ",", " ", "\"\< \>\"", " ", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(g\), \(n\)]\) = \>\"", ",", " ", 
      SubscriptBox["g", "n"]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"fullist", "=", 
       RowBox[{"List", "@@", " ", 
        SubscriptBox["g", "n"]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"fullist", "=", 
     RowBox[{"monomialsAndPolynomial", "[", 
      RowBox[{
       SubscriptBox["g", "n"], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"1", "/", "y"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<fullist is \>\"", ",", " ", "fullist"}], "]"}], ";"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "0"}], ",", " ", 
      RowBox[{"m", "\[LessEqual]", 
       RowBox[{"Nmax", "+", "2"}]}], ",", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Clear", "[", 
        SubscriptBox["g", 
         RowBox[{"n", ",", "m"}]], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"templist", " ", "=", " ", 
        RowBox[{"Select", "[", 
         RowBox[{"fullist", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "y"}], "]"}], "==", "m"}], "&"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<(n,m)=\>\"", ",", " ", "n", ",", "\"\<,\>\"", ",", " ", "m"}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<List is \>\"", ",", " ", "templist"}], "]"}], ";"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Subgs", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"Subgs", ",", " ", 
          RowBox[{
           SubscriptBox["g", 
            RowBox[{"n", ",", "m"}]], "\[Rule]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "templist", "]"}], "\[Equal]", "0"}], 
             ",", "0", ",", 
             RowBox[{
              RowBox[{"First", "[", "templist", "]"}], "*", 
              RowBox[{"y", "^", 
               RowBox[{"(", 
                RowBox[{"-", "m"}], ")"}]}]}]}], "]"}]}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"n", ",", "m", ",", "x", ",", "y"}], "]"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"Subgs", "=", 
    RowBox[{"Append", "[", 
     RowBox[{"Subgs", ",", 
      RowBox[{
       SubscriptBox["g", 
        RowBox[{"Nmax", ",", 
         RowBox[{"Nmax", "+", "2"}]}]], "\[Rule]", "1"}]}], "]"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "Subgs", "]"}]}], "Input",
 CellChangeTimes->{{3.900415775923311*^9, 3.900415846753997*^9}, {
   3.900471682418908*^9, 3.900471743375984*^9}, 3.9004720582121143`*^9, {
   3.900476009345827*^9, 3.9004760268551702`*^9}, {3.900476172233912*^9, 
   3.9004762273694963`*^9}, {3.900476273580097*^9, 3.9004763371010313`*^9}, {
   3.900476982096177*^9, 3.900477167750602*^9}, {3.9004776343571253`*^9, 
   3.900477663201219*^9}, {3.9004777411247683`*^9, 3.900477764206848*^9}, {
   3.9004779347324142`*^9, 3.900478021806333*^9}, {3.90047808309389*^9, 
   3.9004780946851187`*^9}, {3.9004781503443527`*^9, 3.9004781895119762`*^9}},
 
 CellLabel->
  "In[123]:=",ExpressionUUID->"e9eeac98-bda8-4608-a292-01592b82e28d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SubscriptBox[\\(g\\), \\(n\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"128", " ", 
      SuperscriptBox["x", "5"]}]], "-", 
    FractionBox["3", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox["3", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "3"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "2"]]}]}],
  SequenceForm[
  "n = ", 0, " ", "\!\(\*SubscriptBox[\(g\), \(n\)]\) = ", 
   Rational[15, 128] $CellContext`x^(-5) + 
   Rational[-3, 32] $CellContext`x^(-4) + 
   Rational[3, 4] $CellContext`x^(-3) + $CellContext`x^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.903330550846752*^9, 3.903330693268649*^9, 3.903330770220139*^9, 
   3.903330840817486*^9, 3.903330986401154*^9, 3.903331046416685*^9, 
   3.903331189009219*^9, 3.903331824734994*^9, {3.903331860700099*^9, 
   3.903331875371147*^9}, {3.9033323665441628`*^9, 3.90333238099819*^9}, {
   3.903435977437427*^9, 3.903435992292096*^9}, 3.903436936513652*^9, 
   3.903437057592148*^9, {3.903437194083561*^9, 3.90343721348234*^9}, 
   3.9035967105696163`*^9, 3.903605843285081*^9, 3.903608476988442*^9, 
   3.903609404834345*^9, 3.9036096261801233`*^9, 3.903609695776004*^9, 
   3.9036097451722813`*^9, 3.90360979721065*^9, 3.9036098424087057`*^9, 
   3.903611051580298*^9, 3.903611109344391*^9, 3.903611174151924*^9, {
   3.9036172723792543`*^9, 3.903617299440878*^9}, 3.9036173835693207`*^9, 
   3.9036177187421618`*^9, 3.9040271594771147`*^9, 3.904297797118207*^9, 
   3.90429812487008*^9, 3.907214696751905*^9, 3.907214997805277*^9, 
   3.907215127913842*^9, 3.909569197351224*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"e510e0be-6496-419b-8c12-8de3a83c3f22"],

Cell[BoxData[
 TemplateBox[{
  "Clear", "ssym", 
   "\"\\!\\(\\*SubscriptBox[\\\"g\\\", RowBox[{\\\"n\\\", \\\",\\\", \
\\\"m\\\"}]]\\) is not a symbol or a valid string pattern.\"", 2, 125, 6, 
   31613382772717403871, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.903609842411957*^9, 3.903611051583231*^9, 3.903611109346891*^9, 
   3.9036111741556053`*^9, {3.903617272382916*^9, 3.90361729944353*^9}, 
   3.903617383573986*^9, 3.903617718744583*^9, 3.904027159481372*^9, 
   3.904297797120919*^9, 3.9042981248825197`*^9, 3.9072146967596817`*^9, 
   3.907214997809936*^9, 3.907215127918535*^9, 3.909569197356202*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"0199e0a9-8aea-4068-93a7-7d65fe59ca2e"],

Cell[BoxData[
 TemplateBox[{
  "Clear", "ssym", 
   "\"\\!\\(\\*SubscriptBox[\\\"g\\\", RowBox[{\\\"n\\\", \\\",\\\", \
\\\"m\\\"}]]\\) is not a symbol or a valid string pattern.\"", 2, 125, 7, 
   31613382772717403871, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.903609842411957*^9, 3.903611051583231*^9, 3.903611109346891*^9, 
   3.9036111741556053`*^9, {3.903617272382916*^9, 3.90361729944353*^9}, 
   3.903617383573986*^9, 3.903617718744583*^9, 3.904027159481372*^9, 
   3.904297797120919*^9, 3.9042981248825197`*^9, 3.9072146967596817`*^9, 
   3.907214997809936*^9, 3.907215127918535*^9, 3.909569197368582*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"2a824d0c-1181-4bab-a647-38be2afae4c8"],

Cell[BoxData[
 TemplateBox[{
  "Clear", "ssym", 
   "\"\\!\\(\\*SubscriptBox[\\\"g\\\", RowBox[{\\\"n\\\", \\\",\\\", \
\\\"m\\\"}]]\\) is not a symbol or a valid string pattern.\"", 2, 125, 8, 
   31613382772717403871, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.903609842411957*^9, 3.903611051583231*^9, 3.903611109346891*^9, 
   3.9036111741556053`*^9, {3.903617272382916*^9, 3.90361729944353*^9}, 
   3.903617383573986*^9, 3.903617718744583*^9, 3.904027159481372*^9, 
   3.904297797120919*^9, 3.9042981248825197`*^9, 3.9072146967596817`*^9, 
   3.907214997809936*^9, 3.907215127918535*^9, 3.9095691973809834`*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"3073b999-2356-460c-bb9a-3655bb09227b"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Clear\\\", \\\"::\\\", \
\\\"ssym\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 125, 9, 31613382772717403871, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.903609842411957*^9, 3.903611051583231*^9, 3.903611109346891*^9, 
   3.9036111741556053`*^9, {3.903617272382916*^9, 3.90361729944353*^9}, 
   3.903617383573986*^9, 3.903617718744583*^9, 3.904027159481372*^9, 
   3.904297797120919*^9, 3.9042981248825197`*^9, 3.9072146967596817`*^9, 
   3.907214997809936*^9, 3.907215127918535*^9, 3.9095691973933983`*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"4bf426ae-dc80-4ce2-aeeb-32b65ee88467"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SubscriptBox[\\(g\\), \\(n\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["25", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox["7", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "3"]]}]}],
  SequenceForm[
  "n = ", 1, " ", "\!\(\*SubscriptBox[\(g\), \(n\)]\) = ", 
   Rational[25, 32] $CellContext`x^(-5) + 
   Rational[7, 4] $CellContext`x^(-4) + $CellContext`x^(-3)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.903330550846752*^9, 3.903330693268649*^9, 3.903330770220139*^9, 
   3.903330840817486*^9, 3.903330986401154*^9, 3.903331046416685*^9, 
   3.903331189009219*^9, 3.903331824734994*^9, {3.903331860700099*^9, 
   3.903331875371147*^9}, {3.9033323665441628`*^9, 3.90333238099819*^9}, {
   3.903435977437427*^9, 3.903435992292096*^9}, 3.903436936513652*^9, 
   3.903437057592148*^9, {3.903437194083561*^9, 3.90343721348234*^9}, 
   3.9035967105696163`*^9, 3.903605843285081*^9, 3.903608476988442*^9, 
   3.903609404834345*^9, 3.9036096261801233`*^9, 3.903609695776004*^9, 
   3.9036097451722813`*^9, 3.90360979721065*^9, 3.9036098424087057`*^9, 
   3.903611051580298*^9, 3.903611109344391*^9, 3.903611174151924*^9, {
   3.9036172723792543`*^9, 3.903617299440878*^9}, 3.9036173835693207`*^9, 
   3.9036177187421618`*^9, 3.9040271594771147`*^9, 3.904297797118207*^9, 
   3.90429812487008*^9, 3.907214696751905*^9, 3.907214997805277*^9, 
   3.907215127913842*^9, 3.909569197406102*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"8e5a3c78-3b14-4ebd-9fd4-7c59270ba6b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SubscriptBox[\\(g\\), \\(n\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["13", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "4"]]}]}],
  SequenceForm[
  "n = ", 2, " ", "\!\(\*SubscriptBox[\(g\), \(n\)]\) = ", 
   Rational[13, 4] $CellContext`x^(-5) + $CellContext`x^(-4)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.903330550846752*^9, 3.903330693268649*^9, 3.903330770220139*^9, 
   3.903330840817486*^9, 3.903330986401154*^9, 3.903331046416685*^9, 
   3.903331189009219*^9, 3.903331824734994*^9, {3.903331860700099*^9, 
   3.903331875371147*^9}, {3.9033323665441628`*^9, 3.90333238099819*^9}, {
   3.903435977437427*^9, 3.903435992292096*^9}, 3.903436936513652*^9, 
   3.903437057592148*^9, {3.903437194083561*^9, 3.90343721348234*^9}, 
   3.9035967105696163`*^9, 3.903605843285081*^9, 3.903608476988442*^9, 
   3.903609404834345*^9, 3.9036096261801233`*^9, 3.903609695776004*^9, 
   3.9036097451722813`*^9, 3.90360979721065*^9, 3.9036098424087057`*^9, 
   3.903611051580298*^9, 3.903611109344391*^9, 3.903611174151924*^9, {
   3.9036172723792543`*^9, 3.903617299440878*^9}, 3.9036173835693207`*^9, 
   3.9036177187421618`*^9, 3.9040271594771147`*^9, 3.904297797118207*^9, 
   3.90429812487008*^9, 3.907214696751905*^9, 3.907214997805277*^9, 
   3.907215127913842*^9, 3.909569197410391*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"6956ce18-60c6-40e7-9b25-b7447aa363d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SubscriptBox[\\(g\\), \\(n\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    SuperscriptBox["x", "5"]]}],
  SequenceForm[
  "n = ", 3, " ", 
   "\!\(\*SubscriptBox[\(g\), \(n\)]\) = ", $CellContext`x^(-5)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.903330550846752*^9, 3.903330693268649*^9, 3.903330770220139*^9, 
   3.903330840817486*^9, 3.903330986401154*^9, 3.903331046416685*^9, 
   3.903331189009219*^9, 3.903331824734994*^9, {3.903331860700099*^9, 
   3.903331875371147*^9}, {3.9033323665441628`*^9, 3.90333238099819*^9}, {
   3.903435977437427*^9, 3.903435992292096*^9}, 3.903436936513652*^9, 
   3.903437057592148*^9, {3.903437194083561*^9, 3.90343721348234*^9}, 
   3.9035967105696163`*^9, 3.903605843285081*^9, 3.903608476988442*^9, 
   3.903609404834345*^9, 3.9036096261801233`*^9, 3.903609695776004*^9, 
   3.9036097451722813`*^9, 3.90360979721065*^9, 3.9036098424087057`*^9, 
   3.903611051580298*^9, 3.903611109344391*^9, 3.903611174151924*^9, {
   3.9036172723792543`*^9, 3.903617299440878*^9}, 3.9036173835693207`*^9, 
   3.9036177187421618`*^9, 3.9040271594771147`*^9, 3.904297797118207*^9, 
   3.90429812487008*^9, 3.907214696751905*^9, 3.907214997805277*^9, 
   3.907215127913842*^9, 3.909569197416935*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"dc5258d2-fb7e-45f3-bbb6-9bc7a19ea1c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SubscriptBox[\\(g\\), \\(n\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    SuperscriptBox["x", "6"]]}],
  SequenceForm[
  "n = ", 4, " ", 
   "\!\(\*SubscriptBox[\(g\), \(n\)]\) = ", $CellContext`x^(-6)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.903330550846752*^9, 3.903330693268649*^9, 3.903330770220139*^9, 
   3.903330840817486*^9, 3.903330986401154*^9, 3.903331046416685*^9, 
   3.903331189009219*^9, 3.903331824734994*^9, {3.903331860700099*^9, 
   3.903331875371147*^9}, {3.9033323665441628`*^9, 3.90333238099819*^9}, {
   3.903435977437427*^9, 3.903435992292096*^9}, 3.903436936513652*^9, 
   3.903437057592148*^9, {3.903437194083561*^9, 3.90343721348234*^9}, 
   3.9035967105696163`*^9, 3.903605843285081*^9, 3.903608476988442*^9, 
   3.903609404834345*^9, 3.9036096261801233`*^9, 3.903609695776004*^9, 
   3.9036097451722813`*^9, 3.90360979721065*^9, 3.9036098424087057`*^9, 
   3.903611051580298*^9, 3.903611109344391*^9, 3.903611174151924*^9, {
   3.9036172723792543`*^9, 3.903617299440878*^9}, 3.9036173835693207`*^9, 
   3.9036177187421618`*^9, 3.9040271594771147`*^9, 3.904297797118207*^9, 
   3.90429812487008*^9, 3.907214696751905*^9, 3.907214997805277*^9, 
   3.907215127913842*^9, 3.909569197420796*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"08ebaa31-547c-41ff-a372-d4e3dd1d7f68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "2"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "3"}]], "\[Rule]", 
    FractionBox["3", "4"]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "4"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["3", "32"]}]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "5"}]], "\[Rule]", 
    FractionBox["15", "128"]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "6"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "3"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "4"}]], "\[Rule]", 
    FractionBox["7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "5"}]], "\[Rule]", 
    FractionBox["25", "32"]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "6"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "3"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "4"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "5"}]], "\[Rule]", 
    FractionBox["13", "4"]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "6"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "3"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "4"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "5"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "6"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "3"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "4"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "5"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "6"}]], "\[Rule]", "1"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.903330550846752*^9, 3.903330693268649*^9, 3.903330770220139*^9, 
   3.903330840817486*^9, 3.903330986401154*^9, 3.903331046416685*^9, 
   3.903331189009219*^9, 3.903331824734994*^9, {3.903331860700099*^9, 
   3.903331875371147*^9}, {3.9033323665441628`*^9, 3.90333238099819*^9}, {
   3.903435977437427*^9, 3.903435992292096*^9}, 3.903436936513652*^9, 
   3.903437057592148*^9, {3.903437194083561*^9, 3.90343721348234*^9}, 
   3.9035967105696163`*^9, 3.903605843285081*^9, 3.903608476988442*^9, 
   3.903609404834345*^9, 3.9036096261801233`*^9, 3.903609695776004*^9, 
   3.9036097451722813`*^9, 3.90360979721065*^9, 3.9036098424087057`*^9, 
   3.903611051580298*^9, 3.903611109344391*^9, 3.903611174151924*^9, {
   3.9036172723792543`*^9, 3.903617299440878*^9}, 3.9036173835693207`*^9, 
   3.9036177187421618`*^9, 3.9040271594771147`*^9, 3.904297797118207*^9, 
   3.90429812487008*^9, 3.907214696751905*^9, 3.907214997805277*^9, 
   3.907215127913842*^9, 3.909569197425791*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"6bbb2d1f-cc25-4101-a52b-3777784a82c2"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"sigmavarticle", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"sigmav", "[", "x", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"0", ",", "5"}]], "\[Rule]", " ", "0"}], ",", " ", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"1", ",", "5"}]], "\[Rule]", " ", "0"}], ",", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"2", ",", "5"}]], "\[Rule]", " ", "0"}]}], "}"}]}], "/.", 
    RowBox[{"Subgs", "\[IndentingNewLine]", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"List", "@@", " ", "sigmavarticle"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "x"}], "]"}], "\[GreaterEqual]", " ", 
            RowBox[{"-", "3"}]}], "&"}]}], "]"}], "]"}], ",", "x"}], 
      "]"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.900415132411916*^9, 3.9004151358858013`*^9}, {
  3.900415900310932*^9, 3.9004159374880857`*^9}, {3.9004160204564*^9, 
  3.900416026934688*^9}, {3.9004167509399767`*^9, 3.9004167557102203`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"639908f4-7eef-49fe-90bc-a40e2a3270c8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<It is convenient to substitute the gs inside the symbolic formula, \
since most of them are zero\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The \[Rho], \[Eta], \[Gamma] have to be provided in any case, meaning \
that we can express the result in therm of the \!\(\*SubscriptBox[\(\[Phi]\), \
\(n\)]\)s, that will have to be determined for each model\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<In the end of the notebook we compute the result in the \
non-degenerate limit, showing that it reproduces the result of the previous \
calculation\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prefactor", "=", 
   FractionBox["1", 
    RowBox[{"4", "*", "\[Gamma]", "*", 
     RowBox[{"m1", "^", "2"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmavallgs", "=", " ", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      FractionBox["1", "prefactor"], "*", 
      RowBox[{"sigmav", "[", "x", "]"}]}], "]"}], "/.", "Subgs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Remove", "[", "m", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmavallgs", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"List", "@@", " ", "sigmavallgs"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"#", ",", "x"}], "]"}], "\[GreaterEqual]", " ", 
          RowBox[{"-", "Nmax"}]}], "&"}]}], "]"}], "]"}], ",", "x"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<<\[Sigma]v> = \>\"", ",", "prefactor", ",", " ", "\"\< * {\>\"", ",", 
   "sigmavallgs", ",", " ", "\"\<}\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<With\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "Subphi", ",", " ", "\"\<\\n\>\"", ",", " ", "Subb", ",", "\"\<\\n\>\"", 
   ",", " ", "Subbtilde", ",", " ", "\"\<\\n\>\"", ",", " ", "Subgamma", ",", 
   "\"\<\\n\>\"", ",", " ", "Subrho", ",", " ", "Subeta", ",", " ", 
   "\"\<\\n\>\"", ",", 
   RowBox[{
    SubscriptBox["c", "i"], "\[Rule]", " ", 
    RowBox[{
     FractionBox[
      SubscriptBox["g", "i"], "g1"], "*", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SubscriptBox["m", "i"], "m1"], ")"}], "^", "2"}]}]}], ",", " ", 
   "\"\<\\n\>\"", ",", " ", 
   RowBox[{
    SubscriptBox["dx", "i"], "\[Rule]", " ", 
    FractionBox[
     RowBox[{
      SubscriptBox["m", "i"], "-", "m1"}], "T"]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.900416095574065*^9, 3.9004161225795527`*^9}, 
   3.9004167639331627`*^9, {3.900469790319767*^9, 3.900469798646826*^9}, {
   3.900469854044121*^9, 3.9004698583867817`*^9}, 3.9004699027852592`*^9, {
   3.900472110625146*^9, 3.900472111483029*^9}, {3.900476934086088*^9, 
   3.9004769465194073`*^9}, {3.900483121733941*^9, 3.9004831234221478`*^9}, {
   3.902380718068252*^9, 3.9023807358972807`*^9}, {3.9033311135816593`*^9, 
   3.903331130597382*^9}, {3.903331164511153*^9, 3.90333117060775*^9}, {
   3.903331202882361*^9, 3.90333125298936*^9}, {3.903331317240327*^9, 
   3.903331317509824*^9}, {3.9033313796430283`*^9, 3.903331420800519*^9}, {
   3.903331491811099*^9, 3.9033315189862328`*^9}, {3.903331710374298*^9, 
   3.9033318064810467`*^9}, {3.9033323068141947`*^9, 
   3.9033323340140657`*^9}, {3.90333242944179*^9, 3.903332440484709*^9}, {
   3.903332495357086*^9, 3.903332611877152*^9}, {3.903332643289597*^9, 
   3.903332723347426*^9}, {3.903435940028735*^9, 3.9034359589535637`*^9}, 
   3.903437001250042*^9, 3.90343715634367*^9, 3.9035967358964453`*^9, {
   3.903608503610024*^9, 3.9036085129848127`*^9}, {3.903609652912562*^9, 
   3.903609653968474*^9}, {3.903609967013538*^9, 3.903609969364245*^9}, {
   3.9036112814213676`*^9, 3.903611328413003*^9}, {3.903611369464386*^9, 
   3.9036113823926563`*^9}, 3.903617341631415*^9, {3.9036177656324463`*^9, 
   3.903617899505288*^9}, {3.907214546306026*^9, 3.907214561507587*^9}, {
   3.907214626881431*^9, 3.9072146361531153`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"b909d4dd-bc7f-4d9c-b823-c931d868cf0b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"It is convenient to substitute the gs inside the symbolic \
formula, since most of them are zero\"\>"], "Print",
 CellChangeTimes->{
  3.9033318247787247`*^9, 3.9033318754569063`*^9, 3.903332381091097*^9, 
   3.903332441264594*^9, 3.9033325406792107`*^9, {3.903332581736351*^9, 
   3.903332618943761*^9}, 3.903332678698965*^9, 3.903332724769208*^9, 
   3.903435992402429*^9, 3.903436936650473*^9, 3.903437001759338*^9, 
   3.9034370576838512`*^9, 3.903437213570134*^9, 3.903605843407421*^9, 
   3.903608481124117*^9, 3.9036085141568527`*^9, 3.903609404874218*^9, 
   3.903609626231938*^9, 3.903609656254046*^9, 3.903609695833852*^9, 
   3.9036097452574453`*^9, 3.903609797267418*^9, 3.903609842514799*^9, 
   3.903611051704517*^9, 3.903611109440168*^9, 3.90361117424403*^9, {
   3.903611312057987*^9, 3.9036113287885847`*^9}, 3.9036113829790163`*^9, {
   3.9036172725266657`*^9, 3.903617299538145*^9}, 3.90361738367994*^9, 
   3.903617718880912*^9, 3.903617903645063*^9, 3.904027159633909*^9, 
   3.904297797288402*^9, 3.9042981250356207`*^9, 3.907214696898345*^9, 
   3.907214997952948*^9, 3.90721512805054*^9, 3.909569197495626*^9},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"2ce2cf20-d5a5-405e-bc5d-075c50cc66b9"],

Cell[BoxData["\<\"The \[Rho], \[Eta], \[Gamma] have to be provided in any \
case, meaning that we can express the result in therm of the \
\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(n\\)]\\)s, that will have to be \
determined for each model\"\>"], "Print",
 CellChangeTimes->{
  3.9033318247787247`*^9, 3.9033318754569063`*^9, 3.903332381091097*^9, 
   3.903332441264594*^9, 3.9033325406792107`*^9, {3.903332581736351*^9, 
   3.903332618943761*^9}, 3.903332678698965*^9, 3.903332724769208*^9, 
   3.903435992402429*^9, 3.903436936650473*^9, 3.903437001759338*^9, 
   3.9034370576838512`*^9, 3.903437213570134*^9, 3.903605843407421*^9, 
   3.903608481124117*^9, 3.9036085141568527`*^9, 3.903609404874218*^9, 
   3.903609626231938*^9, 3.903609656254046*^9, 3.903609695833852*^9, 
   3.9036097452574453`*^9, 3.903609797267418*^9, 3.903609842514799*^9, 
   3.903611051704517*^9, 3.903611109440168*^9, 3.90361117424403*^9, {
   3.903611312057987*^9, 3.9036113287885847`*^9}, 3.9036113829790163`*^9, {
   3.9036172725266657`*^9, 3.903617299538145*^9}, 3.90361738367994*^9, 
   3.903617718880912*^9, 3.903617903645063*^9, 3.904027159633909*^9, 
   3.904297797288402*^9, 3.9042981250356207`*^9, 3.907214696898345*^9, 
   3.907214997952948*^9, 3.90721512805054*^9, 3.909569197499559*^9},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"a73f4d99-0331-4c90-bbb7-f2b185b6d30e"],

Cell[BoxData["\<\"In the end of the notebook we compute the result in the \
non-degenerate limit, showing that it reproduces the result of the previous \
calculation\"\>"], "Print",
 CellChangeTimes->{
  3.9033318247787247`*^9, 3.9033318754569063`*^9, 3.903332381091097*^9, 
   3.903332441264594*^9, 3.9033325406792107`*^9, {3.903332581736351*^9, 
   3.903332618943761*^9}, 3.903332678698965*^9, 3.903332724769208*^9, 
   3.903435992402429*^9, 3.903436936650473*^9, 3.903437001759338*^9, 
   3.9034370576838512`*^9, 3.903437213570134*^9, 3.903605843407421*^9, 
   3.903608481124117*^9, 3.9036085141568527`*^9, 3.903609404874218*^9, 
   3.903609626231938*^9, 3.903609656254046*^9, 3.903609695833852*^9, 
   3.9036097452574453`*^9, 3.903609797267418*^9, 3.903609842514799*^9, 
   3.903611051704517*^9, 3.903611109440168*^9, 3.90361117424403*^9, {
   3.903611312057987*^9, 3.9036113287885847`*^9}, 3.9036113829790163`*^9, {
   3.9036172725266657`*^9, 3.903617299538145*^9}, 3.90361738367994*^9, 
   3.903617718880912*^9, 3.903617903645063*^9, 3.904027159633909*^9, 
   3.904297797288402*^9, 3.9042981250356207`*^9, 3.907214696898345*^9, 
   3.907214997952948*^9, 3.90721512805054*^9, 3.909569197506267*^9},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"d9bb775e-1879-477d-89d3-17818cb2a215"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"<\[Sigma]v> = \"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox["m1", "2"], " ", "\[Gamma]"}]], 
   "\[InvisibleSpace]", "\<\" * {\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SubscriptBox["W", "0"], " ", 
     SubscriptBox["\[Phi]", "0"]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "4"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "2"], "+", 
      RowBox[{
       SubscriptBox["W", "0"], " ", 
       SubscriptBox["\[Phi]", "1"]}]}], "x"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "32"]}], " ", 
       SubscriptBox["W", "0"], " ", 
       SubscriptBox["\[Phi]", "0"]}], "+", 
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "8"], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["W", "2"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "8"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "4"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "2"], "+", 
      RowBox[{
       SubscriptBox["W", "0"], " ", 
       SubscriptBox["\[Phi]", "2"]}]}], 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "128"], "+", 
      FractionBox[
       RowBox[{"75", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "64"], "+", 
      FractionBox[
       RowBox[{"195", " ", 
        SubscriptBox["W", "2"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "32"], "+", 
      FractionBox[
       RowBox[{"35", " ", 
        SubscriptBox["W", "3"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "16"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "32"], "+", 
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "8"], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["W", "2"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "8"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "2"]}], "4"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "2"]}], "2"], "+", 
      RowBox[{
       SubscriptBox["W", "0"], " ", 
       SubscriptBox["\[Phi]", "3"]}]}], 
     SuperscriptBox["x", "3"]], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"315", " ", 
        SubscriptBox["W", "4"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "128"], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "128"], "+", 
      FractionBox[
       RowBox[{"75", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "64"], "+", 
      FractionBox[
       RowBox[{"195", " ", 
        SubscriptBox["W", "2"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "32"], "+", 
      FractionBox[
       RowBox[{"35", " ", 
        SubscriptBox["W", "3"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "16"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "2"]}], "32"], "+", 
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "2"]}], "8"], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["W", "2"], " ", 
        SubscriptBox["\[Phi]", "2"]}], "8"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "3"]}], "4"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "3"]}], "2"], "+", 
      RowBox[{
       SubscriptBox["W", "0"], " ", 
       SubscriptBox["\[Phi]", "4"]}]}], 
     SuperscriptBox["x", "4"]]}], "\[InvisibleSpace]", "\<\"}\"\>"}],
  SequenceForm[
  "<\[Sigma]v> = ", Rational[1, 4] $CellContext`m1^(-2)/$CellContext`\[Gamma],
    " * {", Subscript[$CellContext`W, 0] 
    Subscript[$CellContext`\[Phi], 0] + $CellContext`x^(-1) (
     Rational[3, 4] Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 0] + 
     Rational[3, 2] Subscript[$CellContext`W, 1] 
      Subscript[$CellContext`\[Phi], 0] + 
     Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 1]) + $CellContext`x^(-2) (
     Rational[-3, 32] Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 0] + 
     Rational[21, 8] Subscript[$CellContext`W, 1] 
      Subscript[$CellContext`\[Phi], 0] + 
     Rational[15, 8] Subscript[$CellContext`W, 2] 
      Subscript[$CellContext`\[Phi], 0] + 
     Rational[3, 4] Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 1] + 
     Rational[3, 2] Subscript[$CellContext`W, 1] 
      Subscript[$CellContext`\[Phi], 1] + 
     Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 2]) + $CellContext`x^(-3) (
     Rational[15, 128] Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 0] + 
     Rational[75, 64] Subscript[$CellContext`W, 1] 
      Subscript[$CellContext`\[Phi], 0] + 
     Rational[195, 32] Subscript[$CellContext`W, 2] 
      Subscript[$CellContext`\[Phi], 0] + 
     Rational[35, 16] Subscript[$CellContext`W, 3] 
      Subscript[$CellContext`\[Phi], 0] + 
     Rational[-3, 32] Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 1] + 
     Rational[21, 8] Subscript[$CellContext`W, 1] 
      Subscript[$CellContext`\[Phi], 1] + 
     Rational[15, 8] Subscript[$CellContext`W, 2] 
      Subscript[$CellContext`\[Phi], 1] + 
     Rational[3, 4] Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 2] + 
     Rational[3, 2] Subscript[$CellContext`W, 1] 
      Subscript[$CellContext`\[Phi], 2] + 
     Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 3]) + $CellContext`x^(-4) (
     Rational[315, 128] Subscript[$CellContext`W, 4] 
      Subscript[$CellContext`\[Phi], 0] + 
     Rational[15, 128] Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 1] + 
     Rational[75, 64] Subscript[$CellContext`W, 1] 
      Subscript[$CellContext`\[Phi], 1] + 
     Rational[195, 32] Subscript[$CellContext`W, 2] 
      Subscript[$CellContext`\[Phi], 1] + 
     Rational[35, 16] Subscript[$CellContext`W, 3] 
      Subscript[$CellContext`\[Phi], 1] + 
     Rational[-3, 32] Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 2] + 
     Rational[21, 8] Subscript[$CellContext`W, 1] 
      Subscript[$CellContext`\[Phi], 2] + 
     Rational[15, 8] Subscript[$CellContext`W, 2] 
      Subscript[$CellContext`\[Phi], 2] + 
     Rational[3, 4] Subscript[$CellContext`W, 0] 
      Subscript[$CellContext`\[Phi], 3] + 
     Rational[3, 2] Subscript[$CellContext`W, 1] 
      Subscript[$CellContext`\[Phi], 3] + 
     Subscript[$CellContext`W, 0] Subscript[$CellContext`\[Phi], 4]), "}"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9033318247787247`*^9, 3.9033318754569063`*^9, 3.903332381091097*^9, 
   3.903332441264594*^9, 3.9033325406792107`*^9, {3.903332581736351*^9, 
   3.903332618943761*^9}, 3.903332678698965*^9, 3.903332724769208*^9, 
   3.903435992402429*^9, 3.903436936650473*^9, 3.903437001759338*^9, 
   3.9034370576838512`*^9, 3.903437213570134*^9, 3.903605843407421*^9, 
   3.903608481124117*^9, 3.9036085141568527`*^9, 3.903609404874218*^9, 
   3.903609626231938*^9, 3.903609656254046*^9, 3.903609695833852*^9, 
   3.9036097452574453`*^9, 3.903609797267418*^9, 3.903609842514799*^9, 
   3.903611051704517*^9, 3.903611109440168*^9, 3.90361117424403*^9, {
   3.903611312057987*^9, 3.9036113287885847`*^9}, 3.9036113829790163`*^9, {
   3.9036172725266657`*^9, 3.903617299538145*^9}, 3.90361738367994*^9, 
   3.903617718880912*^9, 3.903617903645063*^9, 3.904027159633909*^9, 
   3.904297797288402*^9, 3.9042981250356207`*^9, 3.907214696898345*^9, 
   3.907214997952948*^9, 3.90721512805054*^9, 3.909569197511709*^9},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"a2447005-0914-4ee5-9e67-fc91d7ea15b1"],

Cell[BoxData["\<\"With\"\>"], "Print",
 CellChangeTimes->{
  3.9033318247787247`*^9, 3.9033318754569063`*^9, 3.903332381091097*^9, 
   3.903332441264594*^9, 3.9033325406792107`*^9, {3.903332581736351*^9, 
   3.903332618943761*^9}, 3.903332678698965*^9, 3.903332724769208*^9, 
   3.903435992402429*^9, 3.903436936650473*^9, 3.903437001759338*^9, 
   3.9034370576838512`*^9, 3.903437213570134*^9, 3.903605843407421*^9, 
   3.903608481124117*^9, 3.9036085141568527`*^9, 3.903609404874218*^9, 
   3.903609626231938*^9, 3.903609656254046*^9, 3.903609695833852*^9, 
   3.9036097452574453`*^9, 3.903609797267418*^9, 3.903609842514799*^9, 
   3.903611051704517*^9, 3.903611109440168*^9, 3.90361117424403*^9, {
   3.903611312057987*^9, 3.9036113287885847`*^9}, 3.9036113829790163`*^9, {
   3.9036172725266657`*^9, 3.903617299538145*^9}, 3.90361738367994*^9, 
   3.903617718880912*^9, 3.903617903645063*^9, 3.904027159633909*^9, 
   3.904297797288402*^9, 3.9042981250356207`*^9, 3.907214696898345*^9, 
   3.907214997952948*^9, 3.90721512805054*^9, 3.909569197518126*^9},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"7655e3c9-9fa7-468f-aeb1-741bca3772ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "0"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["\[Phi]", "1"], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Rho]"}], " ", 
        SubscriptBox["b", "1"]}], "-", 
       RowBox[{"\[Eta]", " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["b", "1", "2"]}], "-", 
       RowBox[{"\[Rho]", " ", 
        SubscriptBox["b", "2"]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "-", 
       RowBox[{"\[Eta]", " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "2"]}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Phi]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Rho]", "3"]}], " ", 
        SubsuperscriptBox["b", "1", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox["b", "2"]}], "-", 
       RowBox[{"\[Rho]", " ", 
        SubscriptBox["b", "3"]}], "-", 
       RowBox[{"3", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["b", "1", "2"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
        SubscriptBox["b", "2"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "2"]}], "-", 
       RowBox[{"\[Eta]", " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "3"]}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Phi]", "4"], "\[Rule]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Rho]", "4"], " ", 
        SubsuperscriptBox["b", "1", "4"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        SubsuperscriptBox["b", "1", "2"], " ", 
        SubscriptBox["b", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["b", "2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox["b", "3"]}], "-", 
       RowBox[{"\[Rho]", " ", 
        SubscriptBox["b", "4"]}], "+", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        SubsuperscriptBox["b", "1", "3"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "-", 
       RowBox[{"6", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox["b", "2"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
        SubscriptBox["b", "3"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "-", 
       RowBox[{"3", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["b", "1", "2"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "2"]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
        SubscriptBox["b", "2"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "2"]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", "\[Rho]", " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "3"]}], "-", 
       RowBox[{"\[Eta]", " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "4"]}]}]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["b", "0"], "\[Rule]", "1"}], ",", 
     RowBox[{
      SubscriptBox["b", "1"], "\[Rule]", 
      FractionBox["15", "4"]}], ",", 
     RowBox[{
      SubscriptBox["b", "2"], "\[Rule]", 
      FractionBox["165", "32"]}], ",", 
     RowBox[{
      SubscriptBox["b", "3"], "\[Rule]", 
      FractionBox["315", "128"]}], ",", 
     RowBox[{
      SubscriptBox["b", "4"], "\[Rule]", 
      FractionBox["315", "2048"]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["b", "~"], "0"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["b", "~"], "1"], "\[Rule]", 
      FractionBox["17", "2"]}], ",", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["b", "~"], "2"], "\[Rule]", 
      FractionBox["285", "16"]}], ",", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["b", "~"], "3"], "\[Rule]", 
      FractionBox["1305", "64"]}], ",", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["b", "~"], "4"], "\[Rule]", 
      FractionBox["10395", "1024"]}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Gamma]", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "2"}], "M"], 
      SubscriptBox["c", "i"]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "2"}], "M"], 
      RowBox[{
       SubscriptBox["c", "i"], " ", 
       SubscriptBox["dx", "i"]}]}]}]}], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\[Rho]", "\[Rule]", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "2"}], "M"], 
       SubscriptBox["c", "i"]}]}], "\[Gamma]"]}], "\[InvisibleSpace]", 
   RowBox[{"\[Eta]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "2"}], "M"], 
       RowBox[{
        SubscriptBox["c", "i"], " ", 
        SubscriptBox["dx", "i"]}]}], "\[Gamma]"]}]}], 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["c", "i"], "\[Rule]", 
    FractionBox[
     RowBox[{
      SubscriptBox["g", "i"], " ", 
      SubsuperscriptBox["m", "i", "2"]}], 
     RowBox[{"g1", " ", 
      SuperscriptBox["m1", "2"]}]]}], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["dx", "i"], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "m1"}], "+", 
      SubscriptBox["m", "i"]}], "T"]}]}],
  SequenceForm[{
   Subscript[$CellContext`\[Phi], 0] -> 1, 
    Subscript[$CellContext`\[Phi], 1] -> -$CellContext`\[Rho] 
      Subscript[$CellContext`b, 1] - $CellContext`\[Eta] Subscript[
       OverTilde[$CellContext`b], 1], 
    Subscript[$CellContext`\[Phi], 2] -> $CellContext`\[Rho]^2 
      Subscript[$CellContext`b, 1]^2 - $CellContext`\[Rho] 
     Subscript[$CellContext`b, 2] + 
     2 $CellContext`\[Eta] $CellContext`\[Rho] Subscript[$CellContext`b, 1] 
      Subscript[
        OverTilde[$CellContext`b], 1] - $CellContext`\[Eta] Subscript[
       OverTilde[$CellContext`b], 2], 
    Subscript[$CellContext`\[Phi], 3] -> -$CellContext`\[Rho]^3 
      Subscript[$CellContext`b, 1]^3 + 
     2 $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
      Subscript[$CellContext`b, 2] - $CellContext`\[Rho] 
     Subscript[$CellContext`b, 3] - 
     3 $CellContext`\[Eta] $CellContext`\[Rho]^2 
     Subscript[$CellContext`b, 1]^2 Subscript[
       OverTilde[$CellContext`b], 1] + 
     2 $CellContext`\[Eta] $CellContext`\[Rho] Subscript[$CellContext`b, 2] 
      Subscript[
        OverTilde[$CellContext`b], 1] + 
     2 $CellContext`\[Eta] $CellContext`\[Rho] Subscript[$CellContext`b, 1] 
      Subscript[
        OverTilde[$CellContext`b], 2] - $CellContext`\[Eta] Subscript[
       OverTilde[$CellContext`b], 3], 
    Subscript[$CellContext`\[Phi], 4] -> $CellContext`\[Rho]^4 
      Subscript[$CellContext`b, 1]^4 - 3 $CellContext`\[Rho]^3 
     Subscript[$CellContext`b, 1]^2 
     Subscript[$CellContext`b, 2] + $CellContext`\[Rho]^2 
      Subscript[$CellContext`b, 2]^2 + 
     2 $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
      Subscript[$CellContext`b, 3] - $CellContext`\[Rho] 
     Subscript[$CellContext`b, 4] + 
     4 $CellContext`\[Eta] $CellContext`\[Rho]^3 
      Subscript[$CellContext`b, 1]^3 Subscript[
        OverTilde[$CellContext`b], 1] - 
     6 $CellContext`\[Eta] $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
     Subscript[$CellContext`b, 2] Subscript[
       OverTilde[$CellContext`b], 1] + 
     2 $CellContext`\[Eta] $CellContext`\[Rho] Subscript[$CellContext`b, 3] 
      Subscript[
        OverTilde[$CellContext`b], 1] - 
     3 $CellContext`\[Eta] $CellContext`\[Rho]^2 
     Subscript[$CellContext`b, 1]^2 Subscript[
       OverTilde[$CellContext`b], 2] + 
     2 $CellContext`\[Eta] $CellContext`\[Rho] Subscript[$CellContext`b, 2] 
      Subscript[
        OverTilde[$CellContext`b], 2] + 
     2 $CellContext`\[Eta] $CellContext`\[Rho] Subscript[$CellContext`b, 1] 
      Subscript[
        OverTilde[$CellContext`b], 3] - $CellContext`\[Eta] Subscript[
       OverTilde[$CellContext`b], 4]}, "\n", {
   Subscript[$CellContext`b, 0] -> 1, Subscript[$CellContext`b, 1] -> 
    Rational[15, 4], Subscript[$CellContext`b, 2] -> Rational[165, 32], 
    Subscript[$CellContext`b, 3] -> Rational[315, 128], 
    Subscript[$CellContext`b, 4] -> Rational[315, 2048]}, "\n", {Subscript[
      OverTilde[$CellContext`b], 0] -> 0, Subscript[
      OverTilde[$CellContext`b], 1] -> Rational[17, 2], Subscript[
      OverTilde[$CellContext`b], 2] -> Rational[285, 16], Subscript[
      OverTilde[$CellContext`b], 3] -> Rational[1305, 64], Subscript[
      OverTilde[$CellContext`b], 4] -> Rational[10395, 1024]}, 
   "\n", $CellContext`\[Gamma] -> 1 + Sum[
      Subscript[$CellContext`c, $CellContext`i], {$CellContext`i, 
       2, $CellContext`M}] + 
    Sum[Subscript[$CellContext`c, $CellContext`i] 
      Subscript[$CellContext`dx, $CellContext`i], {$CellContext`i, 
       2, $CellContext`M}], 
   "\n", $CellContext`\[Rho] -> $CellContext`\[Gamma]^(-1) (1 + Sum[
       Subscript[$CellContext`c, $CellContext`i], {$CellContext`i, 
        2, $CellContext`M}]), $CellContext`\[Eta] -> \
-$CellContext`\[Gamma]^(-1) 
    Sum[Subscript[$CellContext`c, $CellContext`i] 
      Subscript[$CellContext`dx, $CellContext`i], {$CellContext`i, 
       2, $CellContext`M}], "\n", 
   Subscript[$CellContext`c, $CellContext`i] -> $CellContext`g1^(-1) \
$CellContext`m1^(-2) Subscript[$CellContext`g, $CellContext`i] 
    Subscript[$CellContext`m, $CellContext`i]^2, "\n", 
   Subscript[$CellContext`dx, $CellContext`i] -> $CellContext`T^(-1) \
(-$CellContext`m1 + Subscript[$CellContext`m, $CellContext`i])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9033318247787247`*^9, 3.9033318754569063`*^9, 3.903332381091097*^9, 
   3.903332441264594*^9, 3.9033325406792107`*^9, {3.903332581736351*^9, 
   3.903332618943761*^9}, 3.903332678698965*^9, 3.903332724769208*^9, 
   3.903435992402429*^9, 3.903436936650473*^9, 3.903437001759338*^9, 
   3.9034370576838512`*^9, 3.903437213570134*^9, 3.903605843407421*^9, 
   3.903608481124117*^9, 3.9036085141568527`*^9, 3.903609404874218*^9, 
   3.903609626231938*^9, 3.903609656254046*^9, 3.903609695833852*^9, 
   3.9036097452574453`*^9, 3.903609797267418*^9, 3.903609842514799*^9, 
   3.903611051704517*^9, 3.903611109440168*^9, 3.90361117424403*^9, {
   3.903611312057987*^9, 3.9036113287885847`*^9}, 3.9036113829790163`*^9, {
   3.9036172725266657`*^9, 3.903617299538145*^9}, 3.90361738367994*^9, 
   3.903617718880912*^9, 3.903617903645063*^9, 3.904027159633909*^9, 
   3.904297797288402*^9, 3.9042981250356207`*^9, 3.907214696898345*^9, 
   3.907214997952948*^9, 3.90721512805054*^9, 3.909569197524309*^9},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"b3591d26-1d5a-4b15-80a7-b964fa33780e"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],
  FontWeight->"Bold",
  Background->RGBColor[1, 1, 0.85],ExpressionUUID->
  "79f5b3ae-8a38-44da-af4e-45c9a32f890b"],
 StyleBox[" typesetting of the quantities",
  FontWeight->"Bold",
  Background->RGBColor[1, 1, 0.85]]
}], "Text",
 CellChangeTimes->{{3.9036171135361967`*^9, 
  3.903617126770512*^9}},ExpressionUUID->"e6d397aa-4c71-44bb-8e29-\
acdb544c5144"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"n", ",", " ", "\"\< & \>\"", ",", "  ", 
     RowBox[{"TeXForm", "[", 
      RowBox[{
       SubscriptBox["a", "n"], "/.", "Suba"}], "]"}], ",", " ", "\"\< & \>\"",
      ",", "  ", 
     RowBox[{"TeXForm", "[", 
      RowBox[{
       SubscriptBox["b", "n"], "/.", "Subb"}], "]"}], ",", " ", "\"\< & \>\"",
      ",", " ", 
     RowBox[{"TeXForm", "[", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "~"], "n"], "/.", "Subbtilde"}], "]"}], ",", " ", 
     "\"\<\\\\\\\\\>\""}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}]}], "Input",
 CellChangeTimes->{{3.9035965025509663`*^9, 3.903596516022295*^9}, 
   3.903596546840575*^9, {3.903596605861207*^9, 3.903596684442028*^9}, {
   3.903596760769622*^9, 3.903596867499342*^9}, {3.903597967519857*^9, 
   3.903598041102459*^9}, {3.903598503445327*^9, 3.903598577041582*^9}, {
   3.9035986180997553`*^9, 3.903598914715692*^9}, {3.9036023130161552`*^9, 
   3.9036023305368147`*^9}, {3.903602393189273*^9, 3.903602394764941*^9}, {
   3.903602438317955*^9, 3.9036024564514933`*^9}, {3.903617093306284*^9, 
   3.903617101505875*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"22a80dba-2710-46b8-9565-d4dca1262d8c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"1\"\>",
    TeXForm[1],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   
   InterpretationBox["\<\"1\"\>",
    TeXForm[1],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   
   InterpretationBox["\<\"0\"\>",
    TeXForm[0],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm[0, " & ", 
   TeXForm[1], " & ", 
   TeXForm[1], " & ", 
   TeXForm[0], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.903617272592103*^9, 3.9036172996705713`*^9}, 
   3.903617383760811*^9, 3.903617718939741*^9, 3.904027159706869*^9, 
   3.904297797339738*^9, 3.9042981251370277`*^9, 3.907214697019886*^9, 
   3.9072149980569983`*^9, 3.907215128142517*^9, 3.9095691975852633`*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"70fd522d-8014-4df8-b5e7-2a2b6a3aa9b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\frac{15}{8}\"\>",
    TeXForm[
     Rational[15, 8]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   
   InterpretationBox["\<\"\\\\frac{15}{4}\"\>",
    TeXForm[
     Rational[15, 4]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   
   InterpretationBox["\<\"\\\\frac{17}{2}\"\>",
    TeXForm[
     Rational[17, 2]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm[1, " & ", 
   TeXForm[
    Rational[15, 8]], " & ", 
   TeXForm[
    Rational[15, 4]], " & ", 
   TeXForm[
    Rational[17, 2]], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.903617272592103*^9, 3.9036172996705713`*^9}, 
   3.903617383760811*^9, 3.903617718939741*^9, 3.904027159706869*^9, 
   3.904297797339738*^9, 3.9042981251370277`*^9, 3.907214697019886*^9, 
   3.9072149980569983`*^9, 3.907215128142517*^9, 3.909569197589291*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"5c91f053-90f3-4702-af8f-bd0ea0ac9ebc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\frac{105}{128}\"\>",
    TeXForm[
     Rational[105, 128]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   
   InterpretationBox["\<\"\\\\frac{165}{32}\"\>",
    TeXForm[
     Rational[165, 32]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   
   InterpretationBox["\<\"\\\\frac{285}{16}\"\>",
    TeXForm[
     Rational[285, 16]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm[2, " & ", 
   TeXForm[
    Rational[105, 128]], " & ", 
   TeXForm[
    Rational[165, 32]], " & ", 
   TeXForm[
    Rational[285, 16]], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.903617272592103*^9, 3.9036172996705713`*^9}, 
   3.903617383760811*^9, 3.903617718939741*^9, 3.904027159706869*^9, 
   3.904297797339738*^9, 3.9042981251370277`*^9, 3.907214697019886*^9, 
   3.9072149980569983`*^9, 3.907215128142517*^9, 3.909569197595478*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"1373b612-b0de-41bc-9ca4-26b523fe0a4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-\\\\frac{315}{1024}\"\>",
    TeXForm[
     Rational[-315, 1024]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   
   InterpretationBox["\<\"\\\\frac{315}{128}\"\>",
    TeXForm[
     Rational[315, 128]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   
   InterpretationBox["\<\"\\\\frac{1305}{64}\"\>",
    TeXForm[
     Rational[1305, 64]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm[3, " & ", 
   TeXForm[
    Rational[-315, 1024]], " & ", 
   TeXForm[
    Rational[315, 128]], " & ", 
   TeXForm[
    Rational[1305, 64]], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.903617272592103*^9, 3.9036172996705713`*^9}, 
   3.903617383760811*^9, 3.903617718939741*^9, 3.904027159706869*^9, 
   3.904297797339738*^9, 3.9042981251370277`*^9, 3.907214697019886*^9, 
   3.9072149980569983`*^9, 3.907215128142517*^9, 3.909569197599208*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"58347619-e879-4ef3-97bb-8a0829d5d1ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\frac{10395}{32768}\"\>",
    TeXForm[
     Rational[10395, 32768]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   
   InterpretationBox["\<\"\\\\frac{315}{2048}\"\>",
    TeXForm[
     Rational[315, 2048]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\" & \"\>", "\[InvisibleSpace]", 
   
   InterpretationBox["\<\"\\\\frac{10395}{1024}\"\>",
    TeXForm[
     Rational[10395, 1024]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm[4, " & ", 
   TeXForm[
    Rational[10395, 32768]], " & ", 
   TeXForm[
    Rational[315, 2048]], " & ", 
   TeXForm[
    Rational[10395, 1024]], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.903617272592103*^9, 3.9036172996705713`*^9}, 
   3.903617383760811*^9, 3.903617718939741*^9, 3.904027159706869*^9, 
   3.904297797339738*^9, 3.9042981251370277`*^9, 3.907214697019886*^9, 
   3.9072149980569983`*^9, 3.907215128142517*^9, 3.909569197602955*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"7cf59664-74ab-408a-924f-b6a24b898d5e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"templist", " ", "=", " ", 
   RowBox[{"List", "@@", "polynome"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\\\\phi_{\>\"", ",", "n", ",", "\"\<} &= \>\"", ",", " ", 
     RowBox[{"TeXForm", "[", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"templist", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
         RowBox[{"x", "^", "n"}]}], ",", "\[Eta]"}], "]"}], "]"}], " ", ",", 
     "\"\<\\\\\\\\\>\""}], " ", "]"}]}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}]}], "Input",
 CellChangeTimes->{{3.903617219294112*^9, 3.903617226967038*^9}, {
   3.9036174307949333`*^9, 3.903617437266025*^9}, 3.907214636329391*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"179129a2-6ef8-4b02-a456-e8390ff70c74"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\phi_{\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"} &= \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"1\"\>",
    TeXForm[1],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\phi_{", 0, "} &= ", 
   TeXForm[1], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.903617272647723*^9, 3.90361729969129*^9}, 
   3.903617383812587*^9, {3.903617431987455*^9, 3.903617437668499*^9}, 
   3.903617718994171*^9, 3.904027159761773*^9, 3.904297797400621*^9, 
   3.9042981252337427`*^9, 3.907214697089223*^9, 3.907214998140731*^9, 
   3.907215128213582*^9, 3.909569197656004*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"998593df-e0c1-44b8-aa1d-b873202d98dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\phi_{\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"} &= \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"b_1 (-\\\\rho )-\\\\eta  \\\\tilde{b}_1\"\>",
    TeXForm[-$CellContext`\[Rho] 
      Subscript[$CellContext`b, 1] - $CellContext`\[Eta] Subscript[
       OverTilde[$CellContext`b], 1]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\phi_{", 1, "} &= ", 
   TeXForm[-$CellContext`\[Rho] 
     Subscript[$CellContext`b, 1] - $CellContext`\[Eta] Subscript[
      OverTilde[$CellContext`b], 1]], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.903617272647723*^9, 3.90361729969129*^9}, 
   3.903617383812587*^9, {3.903617431987455*^9, 3.903617437668499*^9}, 
   3.903617718994171*^9, 3.904027159761773*^9, 3.904297797400621*^9, 
   3.9042981252337427`*^9, 3.907214697089223*^9, 3.907214998140731*^9, 
   3.907215128213582*^9, 3.90956919766018*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"79279f04-b290-4108-8f22-523e378420a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\phi_{\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"} &= \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\eta  \\\\left(2 b_1 \\\\rho  \
\\\\tilde{b}_1-\\\\tilde{b}_2\\\\right)+b_1^2 \\\\rho ^2-b_2 \\\\rho\"\>",
    TeXForm[$CellContext`\[Rho]^2 
      Subscript[$CellContext`b, 1]^2 - $CellContext`\[Rho] 
     Subscript[$CellContext`b, 2] + $CellContext`\[Eta] (
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
          OverTilde[$CellContext`b], 1] - Subscript[
        OverTilde[$CellContext`b], 2])],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\phi_{", 2, "} &= ", 
   TeXForm[$CellContext`\[Rho]^2 
     Subscript[$CellContext`b, 1]^2 - $CellContext`\[Rho] 
    Subscript[$CellContext`b, 2] + $CellContext`\[Eta] (
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
         OverTilde[$CellContext`b], 1] - Subscript[
       OverTilde[$CellContext`b], 2])], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.903617272647723*^9, 3.90361729969129*^9}, 
   3.903617383812587*^9, {3.903617431987455*^9, 3.903617437668499*^9}, 
   3.903617718994171*^9, 3.904027159761773*^9, 3.904297797400621*^9, 
   3.9042981252337427`*^9, 3.907214697089223*^9, 3.907214998140731*^9, 
   3.907215128213582*^9, 3.909569197666603*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"e099ed19-f62a-433b-b35a-90f66a8553d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\phi_{\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"} &= \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\eta  \\\\left(-3 b_1^2 \\\\rho ^2 \
\\\\tilde{b}_1+2 b_1 \\\\rho  \\\\tilde{b}_2+2 b_2 \\\\rho  \\\\tilde{b}_1-\\\
\\tilde{b}_3\\\\right)+b_1^3 \\\\left(-\\\\rho ^3\\\\right)+2 b_2 b_1 \\\\rho \
^2-b_3 \\\\rho\"\>",
    TeXForm[-$CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^3 + 
     2 $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
      Subscript[$CellContext`b, 2] - $CellContext`\[Rho] 
     Subscript[$CellContext`b, 
       3] + $CellContext`\[Eta] ((-3) $CellContext`\[Rho]^2 
        Subscript[$CellContext`b, 1]^2 Subscript[
          OverTilde[$CellContext`b], 1] + 
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 2] Subscript[
          OverTilde[$CellContext`b], 1] + 
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
          OverTilde[$CellContext`b], 2] - Subscript[
        OverTilde[$CellContext`b], 3])],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\phi_{", 3, "} &= ", 
   TeXForm[-$CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^3 + 
    2 $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
     Subscript[$CellContext`b, 2] - $CellContext`\[Rho] 
    Subscript[$CellContext`b, 
      3] + $CellContext`\[Eta] ((-3) $CellContext`\[Rho]^2 
       Subscript[$CellContext`b, 1]^2 Subscript[
         OverTilde[$CellContext`b], 1] + 
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 2] Subscript[
         OverTilde[$CellContext`b], 1] + 
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
         OverTilde[$CellContext`b], 2] - Subscript[
       OverTilde[$CellContext`b], 3])], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.903617272647723*^9, 3.90361729969129*^9}, 
   3.903617383812587*^9, {3.903617431987455*^9, 3.903617437668499*^9}, 
   3.903617718994171*^9, 3.904027159761773*^9, 3.904297797400621*^9, 
   3.9042981252337427`*^9, 3.907214697089223*^9, 3.907214998140731*^9, 
   3.907215128213582*^9, 3.909569197670776*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"72f00be9-86b6-42a0-8a93-dd70ca52dae2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\phi_{\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"} &= \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\eta  \\\\left(4 b_1^3 \\\\rho ^3 \
\\\\tilde{b}_1-3 b_1^2 \\\\rho ^2 \\\\tilde{b}_2-6 b_2 b_1 \\\\rho ^2 \
\\\\tilde{b}_1+2 b_1 \\\\rho  \\\\tilde{b}_3+2 b_3 \\\\rho  \\\\tilde{b}_1+2 \
b_2 \\\\rho  \\\\tilde{b}_2-\\\\tilde{b}_4\\\\right)+b_1^4 \\\\rho ^4-3 b_2 \
b_1^2 \\\\rho ^3+2 b_3 b_1 \\\\rho ^2+b_2^2 \\\\rho ^2-b_4 \\\\rho\"\>",
    TeXForm[$CellContext`\[Rho]^4 Subscript[$CellContext`b, 1]^4 - 
     3 $CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^2 
     Subscript[$CellContext`b, 2] + $CellContext`\[Rho]^2 
      Subscript[$CellContext`b, 2]^2 + 
     2 $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
      Subscript[$CellContext`b, 3] - $CellContext`\[Rho] 
     Subscript[$CellContext`b, 4] + $CellContext`\[Eta] (
       4 $CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^3 Subscript[
          OverTilde[$CellContext`b], 1] - 6 $CellContext`\[Rho]^2 
       Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 2] Subscript[
         OverTilde[$CellContext`b], 1] + 
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 3] Subscript[
          OverTilde[$CellContext`b], 1] - 3 $CellContext`\[Rho]^2 
       Subscript[$CellContext`b, 1]^2 Subscript[
         OverTilde[$CellContext`b], 2] + 
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 2] Subscript[
          OverTilde[$CellContext`b], 2] + 
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
          OverTilde[$CellContext`b], 3] - Subscript[
        OverTilde[$CellContext`b], 4])],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\phi_{", 4, "} &= ", 
   TeXForm[$CellContext`\[Rho]^4 Subscript[$CellContext`b, 1]^4 - 
    3 $CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^2 
    Subscript[$CellContext`b, 2] + $CellContext`\[Rho]^2 
     Subscript[$CellContext`b, 2]^2 + 
    2 $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
     Subscript[$CellContext`b, 3] - $CellContext`\[Rho] 
    Subscript[$CellContext`b, 4] + $CellContext`\[Eta] (
      4 $CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^3 Subscript[
         OverTilde[$CellContext`b], 1] - 6 $CellContext`\[Rho]^2 
      Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 2] Subscript[
        OverTilde[$CellContext`b], 1] + 
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 3] Subscript[
         OverTilde[$CellContext`b], 1] - 3 $CellContext`\[Rho]^2 
      Subscript[$CellContext`b, 1]^2 Subscript[
        OverTilde[$CellContext`b], 2] + 
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 2] Subscript[
         OverTilde[$CellContext`b], 2] + 
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
         OverTilde[$CellContext`b], 3] - Subscript[
       OverTilde[$CellContext`b], 4])], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.903617272647723*^9, 3.90361729969129*^9}, 
   3.903617383812587*^9, {3.903617431987455*^9, 3.903617437668499*^9}, 
   3.903617718994171*^9, 3.904027159761773*^9, 3.904297797400621*^9, 
   3.9042981252337427`*^9, 3.907214697089223*^9, 3.907214998140731*^9, 
   3.907215128213582*^9, 3.909569197675254*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"33de8e8d-1360-4fcc-bc9b-66fa44668bf9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"listcoefficientsalls", " ", "=", " ", 
  RowBox[{
   RowBox[{"List", " ", "@@", " ", 
    RowBox[{"(", "sigmavallgs", ")"}]}], "/.", 
   RowBox[{"x", "\[Rule]", " ", 
    RowBox[{"1", "/", "y"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"listWis", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["W", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "0", ",", " ", "Nmax"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Normal typesetting the powers of 1/x without the prefactor\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<1/x^\>\"", ",", " ", "n", ",", " ", "\"\< * (\>\""}], "]"}],
     ";", "\[IndentingNewLine]", 
    RowBox[{"tempexpr", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"listcoefficientsalls", "[", 
         RowBox[{"[", 
          RowBox[{"n", "+", "1"}], "]"}], "]"}], "/", 
        RowBox[{"y", "^", "n"}]}], ",", "listWis"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"tempexpr", "=", 
     RowBox[{"Reverse", "[", 
      RowBox[{"List", "@@", "tempexpr"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "1"}], ",", " ", 
      RowBox[{"m", "\[LessEqual]", " ", 
       RowBox[{"n", "+", "1"}]}], ",", " ", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{"tempexpr", "[", 
         RowBox[{"[", "m", "]"}], "]"}], ",", " ", "\"\<+\>\""}], "]"}]}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<)\>\"", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", "m", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9004831296185837`*^9, 3.900483134326453*^9}, {
   3.90048317000217*^9, 3.9004831703402147`*^9}, {3.90048322067527*^9, 
   3.900483233317745*^9}, {3.900483284287142*^9, 3.900483301822793*^9}, {
   3.9004833875972023`*^9, 3.9004835470682573`*^9}, {3.900483611424425*^9, 
   3.9004836423173656`*^9}, {3.900483700132907*^9, 3.900483751679761*^9}, {
   3.900483841399816*^9, 3.900483892832737*^9}, {3.900484159684545*^9, 
   3.900484161749344*^9}, {3.900486492317532*^9, 3.900486567477708*^9}, {
   3.9004866247144403`*^9, 3.900486641824388*^9}, {3.9004867372584257`*^9, 
   3.900486759652718*^9}, {3.9004868121292686`*^9, 3.90048681219459*^9}, {
   3.9005629877531633`*^9, 3.900562997775218*^9}, {3.903331573709403*^9, 
   3.903331639152169*^9}, {3.9034368260320187`*^9, 3.9034368555725*^9}, {
   3.903436886759527*^9, 3.9034368912083693`*^9}, 3.903609912874037*^9, 
   3.9036109963298407`*^9, {3.9036114200522537`*^9, 3.9036114203780413`*^9}, {
   3.903611458158695*^9, 3.903611636182939*^9}, {3.903611676711698*^9, 
   3.9036117175117283`*^9}, {3.903611912218823*^9, 3.9036119350377693`*^9}, {
   3.903612008263257*^9, 3.903612011057225*^9}, {3.903612522633615*^9, 
   3.9036125921242943`*^9}, {3.903613166168723*^9, 3.9036132046289473`*^9}, {
   3.903617457385845*^9, 3.9036175195822563`*^9}, {3.90361804275572*^9, 
   3.903618046481542*^9}, {3.903618077828247*^9, 3.9036181429760857`*^9}, {
   3.903618252084209*^9, 3.9036182760639753`*^9}, {3.903618373085663*^9, 
   3.903618396713306*^9}, {3.903618457202244*^9, 3.903618461474928*^9}, {
   3.903618498881628*^9, 3.903618529190135*^9}, 3.903618578255484*^9, {
   3.903618708363585*^9, 3.903618820062838*^9}, {3.903618874057962*^9, 
   3.903618897717093*^9}, {3.903618931195262*^9, 3.903619027713913*^9}, {
   3.903619070159176*^9, 3.9036191307913857`*^9}, 3.903619186193907*^9, {
   3.904297818366109*^9, 3.904297829228262*^9}, {3.904297873176976*^9, 
   3.904298041774455*^9}, {3.904298083075066*^9, 3.9042980877306013`*^9}, {
   3.904298157879809*^9, 3.904298276388682*^9}, {3.904298311384828*^9, 
   3.9042983207999763`*^9}, {3.904298357565927*^9, 3.904298359961279*^9}, {
   3.904298409804082*^9, 3.904298420186152*^9}, {3.9042985272719812`*^9, 
   3.904298532600502*^9}, {3.904298589914566*^9, 3.904298616456399*^9}, {
   3.904298655495678*^9, 3.9042987062250147`*^9}, {3.904298744763838*^9, 
   3.904298745310966*^9}, {3.904298859143681*^9, 3.904298939349774*^9}, {
   3.904299040447418*^9, 3.904299043986178*^9}, {3.904299148875875*^9, 
   3.9042991568494673`*^9}, {3.905254951435349*^9, 3.905254951865327*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"c62434f9-5be6-4d83-819a-691479263895"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["W", "0"], " ", 
    SubscriptBox["\[Phi]", "0"]}], ",", 
   RowBox[{"y", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "4"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "2"], "+", 
      RowBox[{
       SubscriptBox["W", "0"], " ", 
       SubscriptBox["\[Phi]", "1"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["y", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "32"]}], " ", 
       SubscriptBox["W", "0"], " ", 
       SubscriptBox["\[Phi]", "0"]}], "+", 
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "8"], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["W", "2"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "8"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "4"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "2"], "+", 
      RowBox[{
       SubscriptBox["W", "0"], " ", 
       SubscriptBox["\[Phi]", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["y", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "128"], "+", 
      FractionBox[
       RowBox[{"75", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "64"], "+", 
      FractionBox[
       RowBox[{"195", " ", 
        SubscriptBox["W", "2"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "32"], "+", 
      FractionBox[
       RowBox[{"35", " ", 
        SubscriptBox["W", "3"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "16"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "32"], "+", 
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "8"], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["W", "2"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "8"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "2"]}], "4"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "2"]}], "2"], "+", 
      RowBox[{
       SubscriptBox["W", "0"], " ", 
       SubscriptBox["\[Phi]", "3"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["y", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"315", " ", 
        SubscriptBox["W", "4"], " ", 
        SubscriptBox["\[Phi]", "0"]}], "128"], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "128"], "+", 
      FractionBox[
       RowBox[{"75", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "64"], "+", 
      FractionBox[
       RowBox[{"195", " ", 
        SubscriptBox["W", "2"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "32"], "+", 
      FractionBox[
       RowBox[{"35", " ", 
        SubscriptBox["W", "3"], " ", 
        SubscriptBox["\[Phi]", "1"]}], "16"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "2"]}], "32"], "+", 
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "2"]}], "8"], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["W", "2"], " ", 
        SubscriptBox["\[Phi]", "2"]}], "8"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "0"], " ", 
        SubscriptBox["\[Phi]", "3"]}], "4"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["W", "1"], " ", 
        SubscriptBox["\[Phi]", "3"]}], "2"], "+", 
      RowBox[{
       SubscriptBox["W", "0"], " ", 
       SubscriptBox["\[Phi]", "4"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.903619187447522*^9, 3.904027159843493*^9, 3.904297797493404*^9, {
   3.904298029753222*^9, 3.9042980452617073`*^9}, 3.90429812576589*^9, {
   3.904298165066691*^9, 3.904298277210641*^9}, 3.9042983211856813`*^9, 
   3.904298369173064*^9, 3.904298421065352*^9, 3.904298533142284*^9, {
   3.904298602198863*^9, 3.904298622443042*^9}, 3.904298707817377*^9, 
   3.904298746031991*^9, 3.9042990458218737`*^9, 3.904299160609124*^9, 
   3.907214697170493*^9, 3.907214998243387*^9, 3.90721512830336*^9, 
   3.909569197734755*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"90e2a60b-7589-48bf-a214-b11fbb41d954"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["W", "0"], ",", 
   SubscriptBox["W", "1"], ",", 
   SubscriptBox["W", "2"], ",", 
   SubscriptBox["W", "3"], ",", 
   SubscriptBox["W", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.903619187447522*^9, 3.904027159843493*^9, 3.904297797493404*^9, {
   3.904298029753222*^9, 3.9042980452617073`*^9}, 3.90429812576589*^9, {
   3.904298165066691*^9, 3.904298277210641*^9}, 3.9042983211856813`*^9, 
   3.904298369173064*^9, 3.904298421065352*^9, 3.904298533142284*^9, {
   3.904298602198863*^9, 3.904298622443042*^9}, 3.904298707817377*^9, 
   3.904298746031991*^9, 3.9042990458218737`*^9, 3.904299160609124*^9, 
   3.907214697170493*^9, 3.907214998243387*^9, 3.90721512830336*^9, 
   3.909569197742017*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"79cc6286-3b30-4a84-a95f-87953d1ef252"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Normal typesetting the powers of 1/x without the \
prefactor\"\>"], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197746022*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"0ecd5971-3ab4-41a7-bd0f-4c83764ff6c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"1/x^\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" * (\"\>"}],
  SequenceForm["1/x^", 0, " * ("],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197749645*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"2b34e457-4514-4222-8f2a-d9b08f90fd4c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\[Phi]", "0"], "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
   Subscript[$CellContext`\[Phi], 0], "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197756325*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"6188560d-51eb-4660-a7fa-e1ebbf186906"],

Cell[BoxData["\<\")\"\>"], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.9095691977605867`*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"164bc8e4-6522-45e0-855a-e0e9c16c8ba9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"1/x^\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" * (\"\>"}],
  SequenceForm["1/x^", 1, " * ("],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197764319*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"e190a2ce-0606-4b99-a544-11aa312f24d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SubscriptBox["W", "0"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["\[Phi]", "0"]}], "4"], "+", 
      SubscriptBox["\[Phi]", "1"]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Subscript[$CellContext`W, 0] (
    Rational[3, 4] Subscript[$CellContext`\[Phi], 0] + 
    Subscript[$CellContext`\[Phi], 1]), "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197767911*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"b19a2a5a-8a1a-438c-83a1-301057591a45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SubscriptBox["W", "1"], " ", 
     SubscriptBox["\[Phi]", "0"]}], "2"], "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Rational[3, 2] Subscript[$CellContext`W, 1] 
   Subscript[$CellContext`\[Phi], 0], "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197771801*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"7146bb8c-5543-47b2-868b-49ba933de785"],

Cell[BoxData["\<\")\"\>"], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197775187*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"fcb72f96-abe2-40d1-98e3-78e9f6bd4071"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"1/x^\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" * (\"\>"}],
  SequenceForm["1/x^", 2, " * ("],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197778425*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"eaf1a757-0a59-459d-a583-3ed8fa1ebdda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SubscriptBox["W", "0"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SubscriptBox["\[Phi]", "0"]}], "32"]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["\[Phi]", "1"]}], "4"], "+", 
      SubscriptBox["\[Phi]", "2"]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Subscript[$CellContext`W, 0] (
    Rational[-3, 32] Subscript[$CellContext`\[Phi], 0] + 
    Rational[3, 4] Subscript[$CellContext`\[Phi], 1] + 
    Subscript[$CellContext`\[Phi], 2]), "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197781945*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"5c51d22d-8d94-4c17-afd3-eff2fde08d20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SubscriptBox["W", "1"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["\[Phi]", "0"]}], "8"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["\[Phi]", "1"]}], "2"]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Subscript[$CellContext`W, 1] (
    Rational[21, 8] Subscript[$CellContext`\[Phi], 0] + 
    Rational[3, 2] Subscript[$CellContext`\[Phi], 1]), "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.9095691977856083`*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"f2161fea-3de6-4b51-bd4d-96ab8b2e6c17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"15", " ", 
     SubscriptBox["W", "2"], " ", 
     SubscriptBox["\[Phi]", "0"]}], "8"], "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Rational[15, 8] Subscript[$CellContext`W, 2] 
   Subscript[$CellContext`\[Phi], 0], "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.9095691977891073`*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"a194b3f7-eae0-4971-8c8e-d05a0bbea15d"],

Cell[BoxData["\<\")\"\>"], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197792351*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"2720d321-f7a2-43af-9210-d64f80b3cdbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"1/x^\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" * (\"\>"}],
  SequenceForm["1/x^", 3, " * ("],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197796178*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"8ff31f4e-2a8a-4d83-a616-1114679e8c0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SubscriptBox["W", "0"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["\[Phi]", "0"]}], "128"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["\[Phi]", "1"]}], "32"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["\[Phi]", "2"]}], "4"], "+", 
      SubscriptBox["\[Phi]", "3"]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Subscript[$CellContext`W, 0] (
    Rational[15, 128] Subscript[$CellContext`\[Phi], 0] + 
    Rational[-3, 32] Subscript[$CellContext`\[Phi], 1] + 
    Rational[3, 4] Subscript[$CellContext`\[Phi], 2] + 
    Subscript[$CellContext`\[Phi], 3]), "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197799988*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"e312bf66-d8d2-483f-b245-ee51ec130052"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SubscriptBox["W", "1"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"75", " ", 
        SubscriptBox["\[Phi]", "0"]}], "64"], "+", 
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["\[Phi]", "1"]}], "8"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["\[Phi]", "2"]}], "2"]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Subscript[$CellContext`W, 1] (
    Rational[75, 64] Subscript[$CellContext`\[Phi], 0] + 
    Rational[21, 8] Subscript[$CellContext`\[Phi], 1] + 
    Rational[3, 2] Subscript[$CellContext`\[Phi], 2]), "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197804723*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"a56fad83-3d4a-4556-a0f7-3e20a66e8180"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SubscriptBox["W", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"195", " ", 
        SubscriptBox["\[Phi]", "0"]}], "32"], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["\[Phi]", "1"]}], "8"]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Subscript[$CellContext`W, 2] (
    Rational[195, 32] Subscript[$CellContext`\[Phi], 0] + 
    Rational[15, 8] Subscript[$CellContext`\[Phi], 1]), "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.9095691978090687`*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"53ee9020-f5aa-4aae-bf3c-ed90ccf265b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"35", " ", 
     SubscriptBox["W", "3"], " ", 
     SubscriptBox["\[Phi]", "0"]}], "16"], "\[InvisibleSpace]", "\<\"+\"\>"}],
  
  SequenceForm[
  Rational[35, 16] Subscript[$CellContext`W, 3] 
   Subscript[$CellContext`\[Phi], 0], "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.9095691978141203`*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"a4d34bc6-7d11-4371-bab5-9e310f2dfe87"],

Cell[BoxData["\<\")\"\>"], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197818185*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"ec7734e7-d59e-4c84-80a9-ace074af292b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"1/x^\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" * (\"\>"}],
  SequenceForm["1/x^", 4, " * ("],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197821636*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"2e2a64f1-22a3-4870-b48c-c001a6b8adce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SubscriptBox["W", "0"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["\[Phi]", "1"]}], "128"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["\[Phi]", "2"]}], "32"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["\[Phi]", "3"]}], "4"], "+", 
      SubscriptBox["\[Phi]", "4"]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Subscript[$CellContext`W, 0] (
    Rational[15, 128] Subscript[$CellContext`\[Phi], 1] + 
    Rational[-3, 32] Subscript[$CellContext`\[Phi], 2] + 
    Rational[3, 4] Subscript[$CellContext`\[Phi], 3] + 
    Subscript[$CellContext`\[Phi], 4]), "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197825673*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"31fb5652-760f-4dc5-a199-2f1e993867a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SubscriptBox["W", "1"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"75", " ", 
        SubscriptBox["\[Phi]", "1"]}], "64"], "+", 
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["\[Phi]", "2"]}], "8"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["\[Phi]", "3"]}], "2"]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Subscript[$CellContext`W, 1] (
    Rational[75, 64] Subscript[$CellContext`\[Phi], 1] + 
    Rational[21, 8] Subscript[$CellContext`\[Phi], 2] + 
    Rational[3, 2] Subscript[$CellContext`\[Phi], 3]), "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197830121*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"b7800752-cc5d-46da-b71e-73e8529d745e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SubscriptBox["W", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"195", " ", 
        SubscriptBox["\[Phi]", "1"]}], "32"], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SubscriptBox["\[Phi]", "2"]}], "8"]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Subscript[$CellContext`W, 2] (
    Rational[195, 32] Subscript[$CellContext`\[Phi], 1] + 
    Rational[15, 8] Subscript[$CellContext`\[Phi], 2]), "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197834262*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"435ee20e-975c-4ae5-b7d1-5c3d3bb44e43"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"35", " ", 
     SubscriptBox["W", "3"], " ", 
     SubscriptBox["\[Phi]", "1"]}], "16"], "\[InvisibleSpace]", "\<\"+\"\>"}],
  
  SequenceForm[
  Rational[35, 16] Subscript[$CellContext`W, 3] 
   Subscript[$CellContext`\[Phi], 1], "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197838437*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"65aed6dc-5444-4d22-b150-af8d7120cf21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"315", " ", 
     SubscriptBox["W", "4"], " ", 
     SubscriptBox["\[Phi]", "0"]}], "128"], "\[InvisibleSpace]", "\<\"+\"\>"}],
  SequenceForm[
  Rational[315, 128] Subscript[$CellContext`W, 4] 
   Subscript[$CellContext`\[Phi], 0], "+"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.909569197842197*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"2621ed7c-ff5b-4779-aa8b-2d625c7aee9c"],

Cell[BoxData["\<\")\"\>"], "Print",
 CellChangeTimes->{
  3.9036191874554768`*^9, 3.904027159852071*^9, 3.904297797502756*^9, {
   3.904298029759798*^9, 3.9042980452708*^9}, 3.904298125774122*^9, {
   3.904298165082849*^9, 3.9042982772183857`*^9}, 3.904298321193097*^9, 
   3.904298369183687*^9, 3.9042984210729637`*^9, 3.904298533149996*^9, {
   3.9042986022108307`*^9, 3.904298622451529*^9}, 3.904298707829133*^9, 
   3.9042987460436497`*^9, 3.904299045830271*^9, 3.90429916061705*^9, 
   3.907214697181826*^9, 3.907214998255529*^9, 3.907215128315263*^9, 
   3.9095691978458548`*^9},
 CellLabel->
  "During evaluation of \
In[146]:=",ExpressionUUID->"efc77b81-b55e-4e73-aac9-69afd7dd4639"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", "sigmavallgs", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkexpr", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"n", ",", "m"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<n = \>\"", ",", " ", "n"}], "]"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "0"}], ",", " ", 
     RowBox[{"m", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Clear", "[", "r", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"r", "=", "0"}], ",", " ", 
        RowBox[{"r", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
        RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Qnmr", "=", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Expand", "[", 
              RowBox[{"sigmavallgs", "/.", 
               RowBox[{"x", " ", "\[Rule]", " ", 
                RowBox[{"1", "/", "y"}]}]}], "]"}], ",", 
             RowBox[{
              RowBox[{"y", "^", 
               RowBox[{"(", "n", ")"}]}], "*", 
              SubscriptBox["W", "m"], "*", 
              SubscriptBox["\[Phi]", "r"]}]}], "]"}], "/.", 
           RowBox[{"y", "\[Rule]", "0"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<checkexpr before = \>\"", " ", ",", " ", "checkexpr"}], 
            "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"checkexpr", "=", 
          RowBox[{"checkexpr", "+", 
           RowBox[{"Qnmr", "*", 
            SubscriptBox["W", "m"], "*", 
            SubscriptBox["\[Phi]", "r"], "*", 
            RowBox[{"x", "^", 
             RowBox[{"(", 
              RowBox[{"-", "n"}], ")"}]}]}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<checkexpr after = \>\"", " ", ",", " ", "checkexpr"}], "]"}],
            ";"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Q[\>\"", ",", " ", "n", ",", " ", "\"\<][\>\"", ",", " ", "m", 
           ",", " ", "\"\<][\>\"", ",", " ", "r", ",", " ", "\"\<]=\>\"", ",",
            "Qnmr", ",", " ", "\"\<;\>\""}], " ", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Qtensor", "[", 
           RowBox[{"n", ",", "m", ",", "r"}], "]"}], "=", "Qnmr"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"n", ",", "m", ",", "r"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.904299053118896*^9, 3.904299053387532*^9}, {
   3.90429909091545*^9, 3.90429939121134*^9}, {3.9042994945528173`*^9, 
   3.9042995242709*^9}, {3.904299642839616*^9, 3.9042997721771593`*^9}, {
   3.904299845098228*^9, 3.904299878802415*^9}, {3.904299912783011*^9, 
   3.904299916027615*^9}, {3.9042999651038103`*^9, 3.904299994697576*^9}, {
   3.9072150671816072`*^9, 3.907215072479307*^9}, 3.9072151578916616`*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"625bbd59-df12-4247-85ce-efaff7c9ee5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["W", "0"], " ", 
   SubscriptBox["\[Phi]", "0"]}], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["W", "0"], " ", 
      SubscriptBox["\[Phi]", "0"]}], "4"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["W", "1"], " ", 
      SubscriptBox["\[Phi]", "0"]}], "2"], "+", 
    RowBox[{
     SubscriptBox["W", "0"], " ", 
     SubscriptBox["\[Phi]", "1"]}]}], "x"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "32"]}], " ", 
     SubscriptBox["W", "0"], " ", 
     SubscriptBox["\[Phi]", "0"]}], "+", 
    FractionBox[
     RowBox[{"21", " ", 
      SubscriptBox["W", "1"], " ", 
      SubscriptBox["\[Phi]", "0"]}], "8"], "+", 
    FractionBox[
     RowBox[{"15", " ", 
      SubscriptBox["W", "2"], " ", 
      SubscriptBox["\[Phi]", "0"]}], "8"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["W", "0"], " ", 
      SubscriptBox["\[Phi]", "1"]}], "4"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["W", "1"], " ", 
      SubscriptBox["\[Phi]", "1"]}], "2"], "+", 
    RowBox[{
     SubscriptBox["W", "0"], " ", 
     SubscriptBox["\[Phi]", "2"]}]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"15", " ", 
      SubscriptBox["W", "0"], " ", 
      SubscriptBox["\[Phi]", "0"]}], "128"], "+", 
    FractionBox[
     RowBox[{"75", " ", 
      SubscriptBox["W", "1"], " ", 
      SubscriptBox["\[Phi]", "0"]}], "64"], "+", 
    FractionBox[
     RowBox[{"195", " ", 
      SubscriptBox["W", "2"], " ", 
      SubscriptBox["\[Phi]", "0"]}], "32"], "+", 
    FractionBox[
     RowBox[{"35", " ", 
      SubscriptBox["W", "3"], " ", 
      SubscriptBox["\[Phi]", "0"]}], "16"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["W", "0"], " ", 
      SubscriptBox["\[Phi]", "1"]}], "32"], "+", 
    FractionBox[
     RowBox[{"21", " ", 
      SubscriptBox["W", "1"], " ", 
      SubscriptBox["\[Phi]", "1"]}], "8"], "+", 
    FractionBox[
     RowBox[{"15", " ", 
      SubscriptBox["W", "2"], " ", 
      SubscriptBox["\[Phi]", "1"]}], "8"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["W", "0"], " ", 
      SubscriptBox["\[Phi]", "2"]}], "4"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["W", "1"], " ", 
      SubscriptBox["\[Phi]", "2"]}], "2"], "+", 
    RowBox[{
     SubscriptBox["W", "0"], " ", 
     SubscriptBox["\[Phi]", "3"]}]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"315", " ", 
      SubscriptBox["W", "4"], " ", 
      SubscriptBox["\[Phi]", "0"]}], "128"], "+", 
    FractionBox[
     RowBox[{"15", " ", 
      SubscriptBox["W", "0"], " ", 
      SubscriptBox["\[Phi]", "1"]}], "128"], "+", 
    FractionBox[
     RowBox[{"75", " ", 
      SubscriptBox["W", "1"], " ", 
      SubscriptBox["\[Phi]", "1"]}], "64"], "+", 
    FractionBox[
     RowBox[{"195", " ", 
      SubscriptBox["W", "2"], " ", 
      SubscriptBox["\[Phi]", "1"]}], "32"], "+", 
    FractionBox[
     RowBox[{"35", " ", 
      SubscriptBox["W", "3"], " ", 
      SubscriptBox["\[Phi]", "1"]}], "16"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["W", "0"], " ", 
      SubscriptBox["\[Phi]", "2"]}], "32"], "+", 
    FractionBox[
     RowBox[{"21", " ", 
      SubscriptBox["W", "1"], " ", 
      SubscriptBox["\[Phi]", "2"]}], "8"], "+", 
    FractionBox[
     RowBox[{"15", " ", 
      SubscriptBox["W", "2"], " ", 
      SubscriptBox["\[Phi]", "2"]}], "8"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["W", "0"], " ", 
      SubscriptBox["\[Phi]", "3"]}], "4"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["W", "1"], " ", 
      SubscriptBox["\[Phi]", "3"]}], "2"], "+", 
    RowBox[{
     SubscriptBox["W", "0"], " ", 
     SubscriptBox["\[Phi]", "4"]}]}], 
   SuperscriptBox["x", "4"]]}]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691979334106`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"53c11a26-207b-411e-8753-2d72e34ae9c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 0, "][", 0, "]=", 1, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197943524*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"fae8c448-ebd0-48e6-99d1-7b96c10674d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 0, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197952128*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"85725927-7bcf-40aa-9182-2e6a13cd85c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 0, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197956612*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"37a938ad-5fdf-467f-909c-2844e908e5dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 0, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197960764*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"37f09112-f8e8-4439-a0fe-c88f4c8031ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 0, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197964501*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"e6ee433d-399d-4ea0-94c6-decf4b04640a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 1, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197968156*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"6d69ecf5-5e09-4b6b-b5be-4cb4f7000740"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 1, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197971796*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"6a782521-49b7-4ca7-a0c2-2d55e550bc21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 1, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197975541*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"2ed21daf-9a74-4c84-80f7-3ca92c88e92d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 1, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197979084*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"0d307d55-e25d-40d4-a27d-7c960a05f97e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 1, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919798283*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"03b77fe0-1f52-44e3-8c89-053401cd3f3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 2, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197986643*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"8ce01033-2612-4c56-a2b4-959267562484"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 2, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197990309*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"0e051d11-cce0-48fe-bfa5-c6cce67f3e88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 2, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197994025*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"33169253-e219-493c-9d82-11b47ae0edf4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 2, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569197997677*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"5e8090c4-3f53-4a39-a54f-73ea8e99ce59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 2, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691980013437`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"5ae08017-32de-4018-b40a-505b67b0acc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 3, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198006773*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"a8c8b525-c952-4cf2-a38d-af13a32a8ef4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 3, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198010795*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"32c42009-47a0-452e-a5cc-125ce3e93e43"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 3, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198014862*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"51b11ce9-137f-48cb-876c-b7f71c57d6a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 3, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919801836*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"a56fc178-4902-4337-9ad8-76b9467c5ffa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 3, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691980218763`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"b47eb258-e1d3-45e3-b715-b5faac72c1dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 4, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198025419*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"a4175bee-4074-4e27-a62c-6bfbad8f4625"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 4, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198028974*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"97e77b2d-8656-43d8-a4e9-dd85b880da9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 4, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198032629*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"8a243b1d-47c1-4651-8993-e6ff5dc7ece4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 4, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198036119*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"90bcac26-a22f-447b-bf2a-6adaa49efe7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 0, "][", 4, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198039611*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"cf577ca0-e831-4ee5-a447-70f2578aef2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 0, "][", 0, "]=", 
   Rational[3, 4], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198043934*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"76829ce1-59cc-4bce-a31b-5063c3ebe023"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 0, "][", 1, "]=", 1, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198049127*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"630445b4-fd88-4b00-bc89-09123cae7f12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 0, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198053402*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"df3c800e-8e2a-43f9-8ac6-6eaf75c0dea2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 0, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198057313*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"5e81b00b-d429-4901-95e1-173a3185d89c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 0, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198060927*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"3a0ba687-8355-44d9-b73c-618821dce3c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["3", "2"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 1, "][", 0, "]=", 
   Rational[3, 2], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919806493*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"67a43a04-daaa-4e97-a751-4dae96b061a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 1, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198068462*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"caa54d3c-0188-40b6-b2d9-ff466a06fa84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 1, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198071995*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"15ae05f0-cb2d-4f36-b0ca-4a552b0a8cf9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 1, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198075783*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"db9caedb-babb-4ded-bdb0-50414a87f8b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 1, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198079797*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"4c6e1bda-12ad-4350-b25b-e3c4a24fa2a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 2, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691980850058`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"bc457b5e-f99e-44f4-8528-86f9ef390a8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 2, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691980903273`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"03220bf4-f0ac-4cc4-b6ff-70e481cb2aae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 2, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198095521*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"25b2bcfa-3ccc-4aca-8e5a-34a5c7cfaacb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 2, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198100793*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"28ae93b0-2685-4e25-85f1-cd8f27f9f231"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 2, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198105999*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"5e4d886d-ddcf-4bc6-a106-dbc2fd6e0f6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 3, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691981113653`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"c89c64e3-d55f-46a9-9fa3-b9d10170944e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 3, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198116436*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"d3e5e4a0-ff86-4ea8-9248-f07ad436dd80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 3, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198121888*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"b54b83d0-4856-42ac-aa1d-be95e1229641"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 3, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691981272497`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"a387f1a8-91ef-4d3f-a679-a8c923d35423"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 3, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919813291*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"ce5ab47c-a9bc-44e8-89b5-cf69eb1ef68f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 4, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198137804*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"950b67aa-6c03-4225-a042-79671fda2175"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 4, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198141592*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"3daa57b0-a6f5-4881-8853-b86683affedb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 4, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919814539*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"c7ce5ba0-3c4f-4e33-821d-b6b068775cbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 4, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198148933*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"4ceb09cb-407e-4903-bd9c-8d506a03fcaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 1, "][", 4, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198152525*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"9fd29318-b038-4fb4-9942-98f5aa1c6f69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["3", "32"]}], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 0, "][", 0, "]=", 
   Rational[-3, 32], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198156138*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"17bac2d1-0f3a-4475-9144-db0fabfc2bcc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 0, "][", 1, "]=", 
   Rational[3, 4], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919815985*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"c7c2ac89-25cd-4ad8-96f9-779e386e2449"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 0, "][", 2, "]=", 1, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198163515*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"0b6ddf32-e466-4ef9-9f3d-ecd2fc204731"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 0, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691981671352`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"80d96ac4-a70c-4923-a6a5-8d780a1fe6b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 0, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198170787*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"5d157dc5-6292-4899-84bb-14aaf6441a71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["21", "8"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 1, "][", 0, "]=", 
   Rational[21, 8], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198174994*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"af0f0a9f-0382-40d3-918b-8b66cfa0bec1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["3", "2"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 1, "][", 1, "]=", 
   Rational[3, 2], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198180526*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"e0cfa18f-b1b4-4c58-a530-454254ef9f87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 1, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198185848*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"03676b51-97c0-4daa-8017-2619101e3858"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 1, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198191514*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"f8789407-5b90-4888-8a0e-1f7a3dd7b3a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 1, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919819689*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"43106592-8675-4332-9417-5b2339ef8c4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["15", "8"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 2, "][", 0, "]=", 
   Rational[15, 8], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919820242*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"243c653b-5ecd-4512-a412-bd0e27e92ca8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 2, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198207933*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"ab828d01-f947-4bb4-93e1-008c8715d63e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 2, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198213296*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"4eefd14a-764d-4250-b469-1886aca2c2a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 2, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198218637*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"8cee946a-face-41c9-8c78-8ae585294d87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 2, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691982240763`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"65f14a35-1601-4322-96a1-7813d4041acd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 3, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691982291727`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"3222be72-876e-4933-abd4-380dd966f69c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 3, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691982328663`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"5c38113b-306a-45b1-846d-68c501be3654"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 3, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198236718*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"07822011-c97a-43bd-a4d1-c154dc80e6af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 3, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198240494*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"8a91a88b-6850-454e-8e98-db3974a35fa3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 3, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198244177*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"e6ff5de2-ce7f-4334-b7f4-71394a449f47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 4, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198248048*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"ea415dad-e52e-40b6-b8f3-dae093583a6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 4, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198252022*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"70dfe321-8df0-420e-9cdf-35f57be4ac60"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 4, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198256096*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"341767e9-d12c-4758-ac0f-6819d473424e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 4, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691982599277`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"c6b84dc1-847b-4379-aca3-b60b77cd1f6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 2, "][", 4, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691982637367`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"1bad4717-3bd3-4bc6-87dd-529d0c94b908"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["15", "128"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 0, "][", 0, "]=", 
   Rational[15, 128], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198267687*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"2facb49b-f36f-4722-ae5b-864dc33f7c87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["3", "32"]}], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 0, "][", 1, "]=", 
   Rational[-3, 32], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198271559*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"ba83d884-7a9c-4653-bec2-b5e369866e19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 0, "][", 2, "]=", 
   Rational[3, 4], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691982760553`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"387544df-8784-465f-9c4e-a6083a280915"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 0, "][", 3, "]=", 1, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919828015*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"8ab9e05c-d987-4dff-85e8-34378924cf30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 0, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691982841263`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"b901e996-e8b5-451f-a1f3-500779b5d7ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["75", "64"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 1, "][", 0, "]=", 
   Rational[75, 64], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198288389*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"4c93b006-7eb7-4ea4-aad3-df437133f29b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["21", "8"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 1, "][", 1, "]=", 
   Rational[21, 8], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691982923317`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"bf0c1b07-1e44-46d8-847a-688c9c3f9768"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["3", "2"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 1, "][", 2, "]=", 
   Rational[3, 2], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198296608*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"115dc981-0bed-48a8-bb8a-ec2c7215970d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 1, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691983005533`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"71489a09-d33d-419e-be85-e6f5f64b88cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 1, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198304295*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"010955a7-7362-4475-8389-784f4f1c2307"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["195", "32"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 2, "][", 0, "]=", 
   Rational[195, 32], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691983079576`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"4524a6e4-41c6-4280-b716-02580cbdce5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["15", "8"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 2, "][", 1, "]=", 
   Rational[15, 8], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198311865*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"abd5893c-0824-4e44-83b7-33776556c63c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 2, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919831565*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"3c1b4610-db03-4635-b03d-034eadcba6de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 2, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198319326*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"a837889d-465f-45a0-b345-7d677d51e0e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 2, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691983233223`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"e5bc1ba5-2f1e-4cde-9b94-b7224e52bd4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["35", "16"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 3, "][", 0, "]=", 
   Rational[35, 16], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691983270483`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"e60fe696-49c2-4d58-bc13-75d668e539ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 3, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198331366*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"17ea58a2-2ca2-4d9a-ab4c-d226703e915f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 3, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691983350563`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"4bee28ab-d418-455d-9a90-2f5590c9d20e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 3, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691983387003`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"0278650d-2cfc-4f4e-ab5f-1d245d42ca63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 3, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198342392*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"2589dce8-2eb9-4aa8-9cf7-905ef5e7a557"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 4, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198346032*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"b8ac399c-0000-4573-a670-0e3c3a8f9aa3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 4, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198349659*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"93f3327b-9e7b-4b58-925e-19cb5ec71a98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 4, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919835328*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"03db09a1-c62a-43d5-bcec-9caa8584288e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 4, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198356995*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"b4e1b858-da59-409c-b97d-31ffb8a7d5b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 3, "][", 4, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198360735*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"7ceea05f-d958-49f3-a34f-78acbf0f9425"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 0, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198364401*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"eaccaf36-5ca6-4d6e-9f39-ed9e793562c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["15", "128"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 0, "][", 1, "]=", 
   Rational[15, 128], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198368094*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"8cdd00bf-c2bc-4994-bcf1-674bab9b827c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["3", "32"]}], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 0, "][", 2, "]=", 
   Rational[-3, 32], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198371879*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"a6d1641a-a95d-4120-96a4-38d5c17b19e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["3", "4"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 0, "][", 3, "]=", 
   Rational[3, 4], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198375526*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"b94dd365-b807-43ca-831b-b522df869148"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 0, "][", 4, "]=", 1, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691983792973`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"8a2a0ab1-6558-4383-95ea-c792061b1c3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 1, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198382978*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"4169f9cd-c1ae-4b3b-96cd-f64832658d5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["75", "64"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 1, "][", 1, "]=", 
   Rational[75, 64], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691983866777`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"b3c3f941-3e78-4ac9-b1d8-966bdb36e1ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["21", "8"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 1, "][", 2, "]=", 
   Rational[21, 8], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198390438*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"5ea153d6-c8bc-4620-9dc2-3a1ec43825f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["3", "2"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 1, "][", 3, "]=", 
   Rational[3, 2], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.90956919839438*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"732d147f-27fe-40e4-a770-b335f1b81fb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 1, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198398199*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"2c34f657-cc70-4ff7-ba8e-531cbcee3c9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 2, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198401836*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"5c93e7db-90a8-4209-a30c-09bc47fc5e6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["195", "32"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 2, "][", 1, "]=", 
   Rational[195, 32], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691984056273`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"f8522313-5346-4291-b4d7-a19f43831f61"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["15", "8"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 2, "][", 2, "]=", 
   Rational[15, 8], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691984095182`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"123696a1-c2c5-4a66-b61c-deee8a2c44dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 2, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198413219*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"d01770aa-e0fb-4240-924f-71d0867c7dbf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 2, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198416914*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"d0724233-60d0-4a14-abf4-b4fc6cfe1a42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 3, "][", 0, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198420905*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"1c8078da-e238-467c-ab0a-92d0f84badf7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["35", "16"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 3, "][", 1, "]=", 
   Rational[35, 16], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198425193*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"7d8b2bdd-4395-4fde-b9f9-bda73153c3bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 3, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198429294*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"8d201dec-6ba8-4513-bade-164fa994114b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 3, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198433008*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"4fee46f1-b8ea-4075-b777-1bc3d894b5c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 3, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198437099*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"917a1587-58b9-4faf-b40d-f4c1a1f8733e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox["315", "128"], "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 4, "][", 0, "]=", 
   Rational[315, 128], ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198440874*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"1f43fcb7-8c2a-422e-ab24-5129d1a867f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 4, "][", 1, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198444748*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"d5c278dc-ab8e-4008-8b37-fd489c89165b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 4, "][", 2, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198448484*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"6de2d2af-3670-42e2-9fe2-169628609d75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 4, "][", 3, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.909569198452227*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"b367a00f-d474-40b5-a8e1-ba0e4c4057e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"][\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\";\"\>"}],
  SequenceForm["Q[", 4, "][", 4, "][", 4, "]=", 0, ";"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.904299286112288*^9, 3.9042993095021057`*^9}, {
   3.904299351952701*^9, 3.904299391879464*^9}, {3.904299502491517*^9, 
   3.904299525984765*^9}, 3.9042997761522493`*^9, 3.904299879317151*^9, 
   3.9042999167384987`*^9, {3.904299970382146*^9, 3.904299995670911*^9}, 
   3.907214697331407*^9, 3.9072149984858418`*^9, 3.907215073140566*^9, 
   3.9072151285449543`*^9, {3.907215160128209*^9, 3.907215164914002*^9}, 
   3.9095691984989634`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"c69b931f-07b6-42be-aa2f-7afabbee06e7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tab", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"Qtensor", "[", 
      RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "0", ",", " ", "Nmax"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "Nmax"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905322695130533*^9, 3.905322782411261*^9}, {
  3.9053228340197697`*^9, 3.905322837540608*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"3196a6c6-9b90-4b9a-838a-7d7167a0d83b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.75`", ",", "1.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09375`"}], ",", "0.75`", ",", "1.`", ",", "0.`", ",", 
       "0.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.625`", ",", "1.5`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.875`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1171875`", ",", 
       RowBox[{"-", "0.09375`"}], ",", "0.75`", ",", "1.`", ",", "0.`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.171875`", ",", "2.625`", ",", "1.5`", ",", "0.`", ",", "0.`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.09375`", ",", "1.875`", ",", "0.`", ",", "0.`", ",", "0.`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1875`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.1171875`", ",", 
       RowBox[{"-", "0.09375`"}], ",", "0.75`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "1.171875`", ",", "2.625`", ",", "1.5`", ",", "0.`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "6.09375`", ",", "1.875`", ",", "0.`", ",", "0.`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "2.1875`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4609375`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.907214999066771*^9, {3.907215077225233*^9, 3.907215078839192*^9}, 
   3.907215129156328*^9, 3.907215171300683*^9, 3.90956919857066*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"9ea1ce0c-a32a-4182-b1b1-a2e12eaa99cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"checkexpr", "-", "sigmavallgs"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.904299780240522*^9, 3.904299806504734*^9}, {
  3.904299939298099*^9, 3.9042999498134127`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"422a29a1-0cb7-4ce0-8586-814609266b44"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.90429995014072*^9, 3.9072146978782988`*^9, 
  3.907214999120035*^9, 3.907215129192327*^9, 3.907215176111143*^9, 
  3.9095691986038094`*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"2e44cb83-c68a-46ac-8c8e-4632517b6c1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Latex typesetting the powers of 1/x without the prefactor\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<+\\\\dfrac{1}{x^{\>\"", ",", "n", ",", "\"\<}} \\\\Bigg[&\>\""}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"tempexpr", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"listcoefficientsalls", "[", 
         RowBox[{"[", 
          RowBox[{"n", "+", "1"}], "]"}], "]"}], "/", 
        RowBox[{"y", "^", "n"}]}], ",", "listWis"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"tempexpr", "=", 
     RowBox[{"Reverse", "[", 
      RowBox[{"List", "@@", "tempexpr"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "1"}], ",", " ", 
      RowBox[{"m", "\[LessEqual]", " ", 
       RowBox[{"n", "+", "1"}]}], ",", " ", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<+ \>\"", ",", 
        RowBox[{"TeXForm", "[", 
         RowBox[{"tempexpr", "[", 
          RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", " ", "\"\<\\\\Bigg]+ \\\\\\\\\>\"", "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9004831296185837`*^9, 3.900483134326453*^9}, {
   3.90048317000217*^9, 3.9004831703402147`*^9}, {3.90048322067527*^9, 
   3.900483233317745*^9}, {3.900483284287142*^9, 3.900483301822793*^9}, {
   3.9004833875972023`*^9, 3.9004835470682573`*^9}, {3.900483611424425*^9, 
   3.9004836423173656`*^9}, {3.900483700132907*^9, 3.900483751679761*^9}, {
   3.900483841399816*^9, 3.900483892832737*^9}, {3.900484159684545*^9, 
   3.900484161749344*^9}, {3.900486492317532*^9, 3.900486567477708*^9}, {
   3.9004866247144403`*^9, 3.900486641824388*^9}, {3.9004867372584257`*^9, 
   3.900486759652718*^9}, {3.9004868121292686`*^9, 3.90048681219459*^9}, {
   3.9005629877531633`*^9, 3.900562997775218*^9}, {3.903331573709403*^9, 
   3.903331639152169*^9}, {3.9034368260320187`*^9, 3.9034368555725*^9}, {
   3.903436886759527*^9, 3.9034368912083693`*^9}, 3.903609912874037*^9, 
   3.9036109963298407`*^9, {3.9036114200522537`*^9, 3.9036114203780413`*^9}, {
   3.903611458158695*^9, 3.903611636182939*^9}, {3.903611676711698*^9, 
   3.9036117175117283`*^9}, {3.903611912218823*^9, 3.9036119350377693`*^9}, {
   3.903612008263257*^9, 3.903612011057225*^9}, {3.903612522633615*^9, 
   3.9036125921242943`*^9}, {3.903613166168723*^9, 3.9036132046289473`*^9}, {
   3.903617457385845*^9, 3.9036175195822563`*^9}, {3.90361804275572*^9, 
   3.903618046481542*^9}, {3.903618077828247*^9, 3.9036181429760857`*^9}, {
   3.903618252084209*^9, 3.9036182760639753`*^9}, {3.903618373085663*^9, 
   3.903618396713306*^9}, {3.903618457202244*^9, 3.903618461474928*^9}, {
   3.903618498881628*^9, 3.903618529190135*^9}, 3.903618578255484*^9, {
   3.903618708363585*^9, 3.903618820062838*^9}, {3.903618874057962*^9, 
   3.903618897717093*^9}, {3.903618931195262*^9, 3.903619027713913*^9}, {
   3.903619070159176*^9, 3.9036191307913857`*^9}, 3.903619186193907*^9, {
   3.90361924738754*^9, 3.903619329710907*^9}, 3.9036193685697403`*^9, {
   3.9036198090004787`*^9, 3.903619814660363*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"def77626-ce4f-4835-842a-9996485228f0"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Latex typesetting the powers of 1/x without the prefactor\"\
\>"], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198637582*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"4c00cfc4-07b1-44bf-8c9f-af50bc394e25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+\\\\dfrac{1}{x^{\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"}} \\\\Bigg[&\"\>"}],
  SequenceForm["+\\dfrac{1}{x^{", 0, "}} \\Bigg[&"],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198641452*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"48672dfc-61dc-42a5-972f-8e3e69c0c155"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\phi _0\"\>",
    TeXForm[
     Subscript[$CellContext`\[Phi], 0]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
    Subscript[$CellContext`\[Phi], 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.9095691986478024`*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"4b0fd875-34ad-4532-84b6-783e8f78c627"],

Cell[BoxData["\<\"\\\\Bigg]+ \\\\\\\\\"\>"], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198651278*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"ce82a134-461d-4d98-a348-108d2b0f07d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+\\\\dfrac{1}{x^{\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"}} \\\\Bigg[&\"\>"}],
  SequenceForm["+\\dfrac{1}{x^{", 1, "}} \\Bigg[&"],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198654625*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"b0d69149-9f1e-49eb-b7fa-52c8dd66e164"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"W_0 \\\\left(\\\\frac{3 \\\\phi _0}{4}+\\\\phi _1\\\
\\right)\"\>",
    TeXForm[
    Subscript[$CellContext`W, 0] (
      Rational[3, 4] Subscript[$CellContext`\[Phi], 0] + 
      Subscript[$CellContext`\[Phi], 1])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Subscript[$CellContext`W, 0] (
     Rational[3, 4] Subscript[$CellContext`\[Phi], 0] + 
     Subscript[$CellContext`\[Phi], 1])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.9095691986581383`*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"592e67cf-ae89-4c27-951d-546a5cda6e00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\frac{3 W_1 \\\\phi _0}{2}\"\>",
    TeXForm[
    Rational[3, 2] Subscript[$CellContext`W, 1] 
     Subscript[$CellContext`\[Phi], 0]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Rational[3, 2] Subscript[$CellContext`W, 1] 
    Subscript[$CellContext`\[Phi], 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198661771*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"b39aebd2-acd1-421f-a98f-44a422654b1e"],

Cell[BoxData["\<\"\\\\Bigg]+ \\\\\\\\\"\>"], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.9095691986651373`*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"c2fa8869-518e-462d-8c9a-a8102d08a378"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+\\\\dfrac{1}{x^{\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"}} \\\\Bigg[&\"\>"}],
  SequenceForm["+\\dfrac{1}{x^{", 2, "}} \\Bigg[&"],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198668418*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"17110b2e-496a-4351-b817-bd8fa0c184e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"W_0 \\\\left(-\\\\frac{3 \\\\phi _0}{32}+\\\\frac{3 \
\\\\phi _1}{4}+\\\\phi _2\\\\right)\"\>",
    TeXForm[
    Subscript[$CellContext`W, 0] (
      Rational[-3, 32] Subscript[$CellContext`\[Phi], 0] + 
      Rational[3, 4] Subscript[$CellContext`\[Phi], 1] + 
      Subscript[$CellContext`\[Phi], 2])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Subscript[$CellContext`W, 0] (
     Rational[-3, 32] Subscript[$CellContext`\[Phi], 0] + 
     Rational[3, 4] Subscript[$CellContext`\[Phi], 1] + 
     Subscript[$CellContext`\[Phi], 2])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.90956919867204*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"4fe6ba15-d540-4593-8a3d-9301485b7fff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"W_1 \\\\left(\\\\frac{21 \\\\phi _0}{8}+\\\\frac{3 \
\\\\phi _1}{2}\\\\right)\"\>",
    TeXForm[
    Subscript[$CellContext`W, 1] (
      Rational[21, 8] Subscript[$CellContext`\[Phi], 0] + 
      Rational[3, 2] Subscript[$CellContext`\[Phi], 1])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Subscript[$CellContext`W, 1] (
     Rational[21, 8] Subscript[$CellContext`\[Phi], 0] + 
     Rational[3, 2] Subscript[$CellContext`\[Phi], 1])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.9095691986757*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"72422790-a9f9-4ea5-9e35-538d6d6a56e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\frac{15 W_2 \\\\phi _0}{8}\"\>",
    TeXForm[
    Rational[15, 8] Subscript[$CellContext`W, 2] 
     Subscript[$CellContext`\[Phi], 0]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Rational[15, 8] Subscript[$CellContext`W, 2] 
    Subscript[$CellContext`\[Phi], 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.9095691986793137`*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"aee183b0-7400-4c6f-bbe1-d2d2d3badb07"],

Cell[BoxData["\<\"\\\\Bigg]+ \\\\\\\\\"\>"], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198682682*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"3cff07a9-be92-48ce-ae8f-b7c267fd3900"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+\\\\dfrac{1}{x^{\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"}} \\\\Bigg[&\"\>"}],
  SequenceForm["+\\dfrac{1}{x^{", 3, "}} \\Bigg[&"],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198685913*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"77cd1898-5d1a-485f-8010-b15b3c2a34e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"W_0 \\\\left(\\\\frac{15 \\\\phi \
_0}{128}-\\\\frac{3 \\\\phi _1}{32}+\\\\frac{3 \\\\phi _2}{4}+\\\\phi \
_3\\\\right)\"\>",
    TeXForm[
    Subscript[$CellContext`W, 0] (
      Rational[15, 128] Subscript[$CellContext`\[Phi], 0] + 
      Rational[-3, 32] Subscript[$CellContext`\[Phi], 1] + 
      Rational[3, 4] Subscript[$CellContext`\[Phi], 2] + 
      Subscript[$CellContext`\[Phi], 3])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Subscript[$CellContext`W, 0] (
     Rational[15, 128] Subscript[$CellContext`\[Phi], 0] + 
     Rational[-3, 32] Subscript[$CellContext`\[Phi], 1] + 
     Rational[3, 4] Subscript[$CellContext`\[Phi], 2] + 
     Subscript[$CellContext`\[Phi], 3])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198689473*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"6c69e3c3-5d9d-4116-9609-7b503e359c1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"W_1 \\\\left(\\\\frac{75 \\\\phi \
_0}{64}+\\\\frac{21 \\\\phi _1}{8}+\\\\frac{3 \\\\phi _2}{2}\\\\right)\"\>",
    TeXForm[
    Subscript[$CellContext`W, 1] (
      Rational[75, 64] Subscript[$CellContext`\[Phi], 0] + 
      Rational[21, 8] Subscript[$CellContext`\[Phi], 1] + 
      Rational[3, 2] Subscript[$CellContext`\[Phi], 2])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Subscript[$CellContext`W, 1] (
     Rational[75, 64] Subscript[$CellContext`\[Phi], 0] + 
     Rational[21, 8] Subscript[$CellContext`\[Phi], 1] + 
     Rational[3, 2] Subscript[$CellContext`\[Phi], 2])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198693276*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"683d78c2-2f62-442b-9720-a29660465cdf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"W_2 \\\\left(\\\\frac{195 \\\\phi \
_0}{32}+\\\\frac{15 \\\\phi _1}{8}\\\\right)\"\>",
    TeXForm[
    Subscript[$CellContext`W, 2] (
      Rational[195, 32] Subscript[$CellContext`\[Phi], 0] + 
      Rational[15, 8] Subscript[$CellContext`\[Phi], 1])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Subscript[$CellContext`W, 2] (
     Rational[195, 32] Subscript[$CellContext`\[Phi], 0] + 
     Rational[15, 8] Subscript[$CellContext`\[Phi], 1])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198696854*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"01a4198e-9d53-4a66-a579-f78477a11dd3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\frac{35 W_3 \\\\phi _0}{16}\"\>",
    TeXForm[
    Rational[35, 16] Subscript[$CellContext`W, 3] 
     Subscript[$CellContext`\[Phi], 0]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Rational[35, 16] Subscript[$CellContext`W, 3] 
    Subscript[$CellContext`\[Phi], 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.9095691987004747`*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"a95b701f-bad1-4c46-b612-89aba51316ed"],

Cell[BoxData["\<\"\\\\Bigg]+ \\\\\\\\\"\>"], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198703969*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"855ba7d9-32a0-41ea-9689-c42dddf66940"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+\\\\dfrac{1}{x^{\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"}} \\\\Bigg[&\"\>"}],
  SequenceForm["+\\dfrac{1}{x^{", 4, "}} \\Bigg[&"],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198707348*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"66fd3a5a-b38c-4414-ad3d-2416eaaa43c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"W_0 \\\\left(\\\\frac{15 \\\\phi \
_1}{128}-\\\\frac{3 \\\\phi _2}{32}+\\\\frac{3 \\\\phi _3}{4}+\\\\phi \
_4\\\\right)\"\>",
    TeXForm[
    Subscript[$CellContext`W, 0] (
      Rational[15, 128] Subscript[$CellContext`\[Phi], 1] + 
      Rational[-3, 32] Subscript[$CellContext`\[Phi], 2] + 
      Rational[3, 4] Subscript[$CellContext`\[Phi], 3] + 
      Subscript[$CellContext`\[Phi], 4])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Subscript[$CellContext`W, 0] (
     Rational[15, 128] Subscript[$CellContext`\[Phi], 1] + 
     Rational[-3, 32] Subscript[$CellContext`\[Phi], 2] + 
     Rational[3, 4] Subscript[$CellContext`\[Phi], 3] + 
     Subscript[$CellContext`\[Phi], 4])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198711029*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"ce4d9e7e-8228-491d-ba9b-2a69212b27f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"W_1 \\\\left(\\\\frac{75 \\\\phi \
_1}{64}+\\\\frac{21 \\\\phi _2}{8}+\\\\frac{3 \\\\phi _3}{2}\\\\right)\"\>",
    TeXForm[
    Subscript[$CellContext`W, 1] (
      Rational[75, 64] Subscript[$CellContext`\[Phi], 1] + 
      Rational[21, 8] Subscript[$CellContext`\[Phi], 2] + 
      Rational[3, 2] Subscript[$CellContext`\[Phi], 3])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Subscript[$CellContext`W, 1] (
     Rational[75, 64] Subscript[$CellContext`\[Phi], 1] + 
     Rational[21, 8] Subscript[$CellContext`\[Phi], 2] + 
     Rational[3, 2] Subscript[$CellContext`\[Phi], 3])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198714773*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"c46a901a-ba91-42a5-a060-896bf7ba6a73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"W_2 \\\\left(\\\\frac{195 \\\\phi \
_1}{32}+\\\\frac{15 \\\\phi _2}{8}\\\\right)\"\>",
    TeXForm[
    Subscript[$CellContext`W, 2] (
      Rational[195, 32] Subscript[$CellContext`\[Phi], 1] + 
      Rational[15, 8] Subscript[$CellContext`\[Phi], 2])],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Subscript[$CellContext`W, 2] (
     Rational[195, 32] Subscript[$CellContext`\[Phi], 1] + 
     Rational[15, 8] Subscript[$CellContext`\[Phi], 2])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198718588*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"d49ab7a7-14e6-4a76-ab9a-05c8fd6add67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\frac{35 W_3 \\\\phi _1}{16}\"\>",
    TeXForm[
    Rational[35, 16] Subscript[$CellContext`W, 3] 
     Subscript[$CellContext`\[Phi], 1]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Rational[35, 16] Subscript[$CellContext`W, 3] 
    Subscript[$CellContext`\[Phi], 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198722283*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"8622036a-01d4-4a48-82f9-5a39e1d98ef6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+ \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\frac{315 W_4 \\\\phi _0}{128}\"\>",
    TeXForm[
    Rational[315, 128] Subscript[$CellContext`W, 4] 
     Subscript[$CellContext`\[Phi], 0]],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["+ ", 
   TeXForm[
   Rational[315, 128] Subscript[$CellContext`W, 4] 
    Subscript[$CellContext`\[Phi], 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.9095691987259283`*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"8d1176d6-2edd-4460-b689-b2effa922e07"],

Cell[BoxData["\<\"\\\\Bigg]+ \\\\\\\\\"\>"], "Print",
 CellChangeTimes->{3.903619370306862*^9, 3.903619973017639*^9, 
  3.904027159934866*^9, 3.9042977976019897`*^9, 3.904298126038186*^9, 
  3.907214697909919*^9, 3.9072149991671867`*^9, 3.9072151292353783`*^9, 
  3.909569198729405*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"2bc64bb5-73e9-4157-8522-ae588e9a88f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\\\\phi_\>\"", ",", "n", ",", "\"\< =& \>\"", ",", " ", 
     RowBox[{"TeXForm", "[", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "n"], "/.", "Subphi"}], ",", "\[Eta]"}], 
       "]"}], "]"}], ",", " ", "\"\<\\\\\\\\\>\""}], "]"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}]}], "Input",
 CellChangeTimes->{{3.9004831296185837`*^9, 3.900483134326453*^9}, {
   3.90048317000217*^9, 3.9004831703402147`*^9}, {3.90048322067527*^9, 
   3.900483233317745*^9}, {3.900483284287142*^9, 3.900483301822793*^9}, {
   3.9004833875972023`*^9, 3.9004835470682573`*^9}, {3.900483611424425*^9, 
   3.9004836423173656`*^9}, {3.900483700132907*^9, 3.900483751679761*^9}, {
   3.900483841399816*^9, 3.900483892832737*^9}, {3.900484159684545*^9, 
   3.900484161749344*^9}, {3.900486492317532*^9, 3.900486567477708*^9}, {
   3.9004866247144403`*^9, 3.900486641824388*^9}, {3.9004867372584257`*^9, 
   3.900486759652718*^9}, {3.9004868121292686`*^9, 3.90048681219459*^9}, {
   3.9005629877531633`*^9, 3.900562997775218*^9}, {3.903331573709403*^9, 
   3.903331639152169*^9}, {3.9034368260320187`*^9, 3.9034368555725*^9}, {
   3.903436886759527*^9, 3.9034368912083693`*^9}, 3.903609912874037*^9, 
   3.9036109963298407`*^9, {3.9036114200522537`*^9, 3.9036114203780413`*^9}, {
   3.903611458158695*^9, 3.903611636182939*^9}, {3.903611676711698*^9, 
   3.9036117175117283`*^9}, {3.903611912218823*^9, 3.9036119350377693`*^9}, {
   3.903612008263257*^9, 3.903612011057225*^9}, {3.903612522633615*^9, 
   3.9036125921242943`*^9}, {3.903613166168723*^9, 3.9036132046289473`*^9}, {
   3.903617457385845*^9, 3.9036175195822563`*^9}, {3.90361804275572*^9, 
   3.903618046481542*^9}, {3.903618077828247*^9, 3.9036181429760857`*^9}, {
   3.903618252084209*^9, 3.9036182760639753`*^9}, {3.903618373085663*^9, 
   3.903618396713306*^9}, {3.903618457202244*^9, 3.903618461474928*^9}, {
   3.903618498881628*^9, 3.903618529190135*^9}, 3.903618578255484*^9, {
   3.903618708363585*^9, 3.903618820062838*^9}, {3.903618874057962*^9, 
   3.903618897717093*^9}, {3.903618931195262*^9, 3.903619027713913*^9}, {
   3.903619070159176*^9, 3.9036191307913857`*^9}, 3.903619186193907*^9, {
   3.90361924738754*^9, 3.903619329710907*^9}, 3.9036193685697403`*^9, 
   3.907214636335367*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"60ed0120-812b-4b37-a29f-c7918522121a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\phi_\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" =& \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"1\"\>",
    TeXForm[1],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\phi_", 0, " =& ", 
   TeXForm[1], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.90361879294715*^9, 3.903618820691875*^9}, {
   3.903618889242318*^9, 3.9036188984289293`*^9}, {3.903618983758627*^9, 
   3.9036190285932837`*^9}, {3.9036191142788982`*^9, 3.903619132966893*^9}, 
   3.903619190551876*^9, {3.9036193015758667`*^9, 3.903619331339014*^9}, 
   3.903619373797866*^9, 3.904027160044607*^9, 3.904297797777261*^9, 
   3.9042981261499853`*^9, 3.907214698055159*^9, 3.907214999317683*^9, 
   3.907215129407449*^9, 3.909569198782011*^9},
 CellLabel->
  "During evaluation of \
In[161]:=",ExpressionUUID->"d8750256-b76f-4d8e-941a-3444e3204e70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\phi_\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" =& \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"b_1 (-\\\\rho )-\\\\eta  \\\\tilde{b}_1\"\>",
    TeXForm[-$CellContext`\[Rho] 
      Subscript[$CellContext`b, 1] - $CellContext`\[Eta] Subscript[
       OverTilde[$CellContext`b], 1]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\phi_", 1, " =& ", 
   TeXForm[-$CellContext`\[Rho] 
     Subscript[$CellContext`b, 1] - $CellContext`\[Eta] Subscript[
      OverTilde[$CellContext`b], 1]], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.90361879294715*^9, 3.903618820691875*^9}, {
   3.903618889242318*^9, 3.9036188984289293`*^9}, {3.903618983758627*^9, 
   3.9036190285932837`*^9}, {3.9036191142788982`*^9, 3.903619132966893*^9}, 
   3.903619190551876*^9, {3.9036193015758667`*^9, 3.903619331339014*^9}, 
   3.903619373797866*^9, 3.904027160044607*^9, 3.904297797777261*^9, 
   3.9042981261499853`*^9, 3.907214698055159*^9, 3.907214999317683*^9, 
   3.907215129407449*^9, 3.9095691987860613`*^9},
 CellLabel->
  "During evaluation of \
In[161]:=",ExpressionUUID->"af7572b7-f8a6-49ad-862a-bdd7b2a7e308"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\phi_\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" =& \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\eta  \\\\left(2 b_1 \\\\rho  \
\\\\tilde{b}_1-\\\\tilde{b}_2\\\\right)+b_1^2 \\\\rho ^2-b_2 \\\\rho\"\>",
    TeXForm[$CellContext`\[Rho]^2 
      Subscript[$CellContext`b, 1]^2 - $CellContext`\[Rho] 
     Subscript[$CellContext`b, 2] + $CellContext`\[Eta] (
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
          OverTilde[$CellContext`b], 1] - Subscript[
        OverTilde[$CellContext`b], 2])],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\phi_", 2, " =& ", 
   TeXForm[$CellContext`\[Rho]^2 
     Subscript[$CellContext`b, 1]^2 - $CellContext`\[Rho] 
    Subscript[$CellContext`b, 2] + $CellContext`\[Eta] (
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
         OverTilde[$CellContext`b], 1] - Subscript[
       OverTilde[$CellContext`b], 2])], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.90361879294715*^9, 3.903618820691875*^9}, {
   3.903618889242318*^9, 3.9036188984289293`*^9}, {3.903618983758627*^9, 
   3.9036190285932837`*^9}, {3.9036191142788982`*^9, 3.903619132966893*^9}, 
   3.903619190551876*^9, {3.9036193015758667`*^9, 3.903619331339014*^9}, 
   3.903619373797866*^9, 3.904027160044607*^9, 3.904297797777261*^9, 
   3.9042981261499853`*^9, 3.907214698055159*^9, 3.907214999317683*^9, 
   3.907215129407449*^9, 3.909569198792335*^9},
 CellLabel->
  "During evaluation of \
In[161]:=",ExpressionUUID->"4e0d7f56-68c3-485b-960a-60b49584f807"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\phi_\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" =& \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\eta  \\\\left(-3 b_1^2 \\\\rho ^2 \
\\\\tilde{b}_1+2 b_1 \\\\rho  \\\\tilde{b}_2+2 b_2 \\\\rho  \\\\tilde{b}_1-\\\
\\tilde{b}_3\\\\right)+b_1^3 \\\\left(-\\\\rho ^3\\\\right)+2 b_2 b_1 \\\\rho \
^2-b_3 \\\\rho\"\>",
    TeXForm[-$CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^3 + 
     2 $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
      Subscript[$CellContext`b, 2] - $CellContext`\[Rho] 
     Subscript[$CellContext`b, 
       3] + $CellContext`\[Eta] ((-3) $CellContext`\[Rho]^2 
        Subscript[$CellContext`b, 1]^2 Subscript[
          OverTilde[$CellContext`b], 1] + 
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 2] Subscript[
          OverTilde[$CellContext`b], 1] + 
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
          OverTilde[$CellContext`b], 2] - Subscript[
        OverTilde[$CellContext`b], 3])],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\phi_", 3, " =& ", 
   TeXForm[-$CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^3 + 
    2 $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
     Subscript[$CellContext`b, 2] - $CellContext`\[Rho] 
    Subscript[$CellContext`b, 
      3] + $CellContext`\[Eta] ((-3) $CellContext`\[Rho]^2 
       Subscript[$CellContext`b, 1]^2 Subscript[
         OverTilde[$CellContext`b], 1] + 
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 2] Subscript[
         OverTilde[$CellContext`b], 1] + 
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
         OverTilde[$CellContext`b], 2] - Subscript[
       OverTilde[$CellContext`b], 3])], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.90361879294715*^9, 3.903618820691875*^9}, {
   3.903618889242318*^9, 3.9036188984289293`*^9}, {3.903618983758627*^9, 
   3.9036190285932837`*^9}, {3.9036191142788982`*^9, 3.903619132966893*^9}, 
   3.903619190551876*^9, {3.9036193015758667`*^9, 3.903619331339014*^9}, 
   3.903619373797866*^9, 3.904027160044607*^9, 3.904297797777261*^9, 
   3.9042981261499853`*^9, 3.907214698055159*^9, 3.907214999317683*^9, 
   3.907215129407449*^9, 3.909569198796522*^9},
 CellLabel->
  "During evaluation of \
In[161]:=",ExpressionUUID->"b7898b43-fd2b-49ec-ae0a-126c33eea203"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\phi_\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" =& \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\eta  \\\\left(4 b_1^3 \\\\rho ^3 \
\\\\tilde{b}_1-3 b_1^2 \\\\rho ^2 \\\\tilde{b}_2-6 b_2 b_1 \\\\rho ^2 \
\\\\tilde{b}_1+2 b_1 \\\\rho  \\\\tilde{b}_3+2 b_3 \\\\rho  \\\\tilde{b}_1+2 \
b_2 \\\\rho  \\\\tilde{b}_2-\\\\tilde{b}_4\\\\right)+b_1^4 \\\\rho ^4-3 b_2 \
b_1^2 \\\\rho ^3+2 b_3 b_1 \\\\rho ^2+b_2^2 \\\\rho ^2-b_4 \\\\rho\"\>",
    TeXForm[$CellContext`\[Rho]^4 Subscript[$CellContext`b, 1]^4 - 
     3 $CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^2 
     Subscript[$CellContext`b, 2] + $CellContext`\[Rho]^2 
      Subscript[$CellContext`b, 2]^2 + 
     2 $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
      Subscript[$CellContext`b, 3] - $CellContext`\[Rho] 
     Subscript[$CellContext`b, 4] + $CellContext`\[Eta] (
       4 $CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^3 Subscript[
          OverTilde[$CellContext`b], 1] - 6 $CellContext`\[Rho]^2 
       Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 2] Subscript[
         OverTilde[$CellContext`b], 1] + 
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 3] Subscript[
          OverTilde[$CellContext`b], 1] - 3 $CellContext`\[Rho]^2 
       Subscript[$CellContext`b, 1]^2 Subscript[
         OverTilde[$CellContext`b], 2] + 
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 2] Subscript[
          OverTilde[$CellContext`b], 2] + 
       2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
          OverTilde[$CellContext`b], 3] - Subscript[
        OverTilde[$CellContext`b], 4])],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\phi_", 4, " =& ", 
   TeXForm[$CellContext`\[Rho]^4 Subscript[$CellContext`b, 1]^4 - 
    3 $CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^2 
    Subscript[$CellContext`b, 2] + $CellContext`\[Rho]^2 
     Subscript[$CellContext`b, 2]^2 + 
    2 $CellContext`\[Rho]^2 Subscript[$CellContext`b, 1] 
     Subscript[$CellContext`b, 3] - $CellContext`\[Rho] 
    Subscript[$CellContext`b, 4] + $CellContext`\[Eta] (
      4 $CellContext`\[Rho]^3 Subscript[$CellContext`b, 1]^3 Subscript[
         OverTilde[$CellContext`b], 1] - 6 $CellContext`\[Rho]^2 
      Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 2] Subscript[
        OverTilde[$CellContext`b], 1] + 
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 3] Subscript[
         OverTilde[$CellContext`b], 1] - 3 $CellContext`\[Rho]^2 
      Subscript[$CellContext`b, 1]^2 Subscript[
        OverTilde[$CellContext`b], 2] + 
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 2] Subscript[
         OverTilde[$CellContext`b], 2] + 
      2 $CellContext`\[Rho] Subscript[$CellContext`b, 1] Subscript[
         OverTilde[$CellContext`b], 3] - Subscript[
       OverTilde[$CellContext`b], 4])], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.90361879294715*^9, 3.903618820691875*^9}, {
   3.903618889242318*^9, 3.9036188984289293`*^9}, {3.903618983758627*^9, 
   3.9036190285932837`*^9}, {3.9036191142788982`*^9, 3.903619132966893*^9}, 
   3.903619190551876*^9, {3.9036193015758667`*^9, 3.903619331339014*^9}, 
   3.903619373797866*^9, 3.904027160044607*^9, 3.904297797777261*^9, 
   3.9042981261499853`*^9, 3.907214698055159*^9, 3.907214999317683*^9, 
   3.907215129407449*^9, 3.909569198801043*^9},
 CellLabel->
  "During evaluation of \
In[161]:=",ExpressionUUID->"d6f33ddb-99a4-4892-8271-547213f4a437"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Expression for the ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Phi]", "~"], TraditionalForm]],ExpressionUUID->
  "b437e991-7317-4903-92d2-f8b7a685f116"],
 ":"
}], "Text",
 CellChangeTimes->{{3.90402682973284*^9, 3.904026850079763*^9}, {
  3.9040269460703993`*^9, 
  3.904026959261675*^9}},ExpressionUUID->"d5b7fc45-691f-4369-95cf-\
1dd542836dbb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      FormBox[
       OverscriptBox["\[Phi]", "~"],
       TraditionalForm], "n"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", 
          SubscriptBox["\[Phi]", "n"]}], "/.", "Subphi"}], "]"}], ",", 
       "\[Eta]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", " ", 
       SubscriptBox[
        FormBox[
         OverscriptBox["\[Phi]", "~"],
         TraditionalForm], "n"], "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
    " ", 
    RowBox[{
     SubscriptBox[
      FormBox[
       OverscriptBox["\[Phi]", "~"],
       TraditionalForm], "n"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"List", "@@", "  ", 
           SubscriptBox[
            FormBox[
             OverscriptBox["\[Phi]", "~"],
             TraditionalForm], "n"]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "\[Eta]"}], "]"}], "\[LessEqual]", " ", "1"}], 
           "&"}]}], "]"}], "]"}], ",", "\[Eta]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", " ", 
       SubscriptBox[
        FormBox[
         OverscriptBox["\[Phi]", "~"],
         TraditionalForm], "n"], "]"}], ";"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "Nmax"}], ",", " ", 
      RowBox[{"m", "\[GreaterEqual]", " ", "1"}], ",", " ", 
      RowBox[{"m", "--"}], ",", "\[IndentingNewLine]", " ", 
      RowBox[{
       SubscriptBox[
        FormBox[
         OverscriptBox["\[Phi]", "~"],
         TraditionalForm], "n"], "=", " ", 
       RowBox[{
        SubscriptBox[
         FormBox[
          OverscriptBox["\[Phi]", "~"],
          TraditionalForm], "n"], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Rho]", "^", "m"}], " ", "\[Rule]", " ", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"m", "*", "\[Eta]"}]}]}], "}"}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", " ", 
    RowBox[{
     SubscriptBox[
      FormBox[
       OverscriptBox["\[Phi]", "~"],
       TraditionalForm], "n"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", " ", 
        SubscriptBox[
         FormBox[
          OverscriptBox["\[Phi]", "~"],
          TraditionalForm], "n"], "]"}], ",", "\[Eta]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", " ", 
       SubscriptBox[
        FormBox[
         OverscriptBox["\[Phi]", "~"],
         TraditionalForm], "n"], "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
    " ", 
    RowBox[{
     SubscriptBox[
      FormBox[
       OverscriptBox["\[Phi]", "~"],
       TraditionalForm], "n"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"List", "@@", "  ", 
           SubscriptBox[
            FormBox[
             OverscriptBox["\[Phi]", "~"],
             TraditionalForm], "n"]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "\[Eta]"}], "]"}], "\[LessEqual]", " ", "1"}], 
           "&"}]}], "]"}], "]"}], ",", "\[Eta]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<n = \>\"", ",", " ", "n", ",", " ", 
      "\"\< \!\(\*SubscriptBox[\(TraditionalForm\`\*OverscriptBox[\(\[Phi]\), \
\(~\)]\), \(n\)]\)= \>\"", " ", ",", " ", 
      SubscriptBox[
       FormBox[
        OverscriptBox["\[Phi]", "~"],
        TraditionalForm], 
       RowBox[{"n", " "}]]}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.904026970014874*^9, 3.904027126080306*^9}, {
  3.9040271754893503`*^9, 3.904027193678544*^9}, {3.904027244527237*^9, 
  3.904027411368004*^9}, {3.904027983565751*^9, 3.904028036643517*^9}, {
  3.904028075945229*^9, 3.904028119250622*^9}, {3.904297700930916*^9, 
  3.904297725256991*^9}, {3.9072146274168797`*^9, 3.907214636387713*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"83554c95-08e5-4148-b338-adb2fe9c23a0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" \
\\!\\(\\*SubscriptBox[\\(TraditionalForm\\`\\*OverscriptBox[\\(\[Phi]\\), \
\\(~\\)]\\), \\(n\\)]\\)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"1", "-", "\[Eta]"}]}],
  SequenceForm[
  "n = ", 0, 
   " \!\(\*SubscriptBox[\(TraditionalForm\`\*OverscriptBox[\(\[Phi]\), \(~\)]\
\), \(n\)]\)= ", 1 - $CellContext`\[Eta]],
  Editable->False]], "Print",
 CellChangeTimes->{3.90402716015353*^9, 3.904027194209976*^9, 
  3.904027273216897*^9, 3.904027361203944*^9, 3.904027413092896*^9, 
  3.9040279974294367`*^9, 3.904028038163287*^9, 3.9040281199350224`*^9, 
  3.904297797878957*^9, 3.904298126237159*^9, 3.9072146981361437`*^9, 
  3.907214999404274*^9, 3.907215129480113*^9, 3.909569198859404*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"fc2835ea-5fd8-43fb-afef-1ee1e4128173"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" \
\\!\\(\\*SubscriptBox[\\(TraditionalForm\\`\\*OverscriptBox[\\(\[Phi]\\), \
\\(~\\)]\\), \\(n\\)]\\)= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["b", "1"]}], "+", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["b", "1"]}], "-", 
       SubscriptBox[
        OverscriptBox["b", "~"], "1"]}], ")"}]}]}]}],
  SequenceForm[
  "n = ", 1, 
   " \!\(\*SubscriptBox[\(TraditionalForm\`\*OverscriptBox[\(\[Phi]\), \(~\)]\
\), \(n\)]\)= ", -
    Subscript[$CellContext`b, 1] + $CellContext`\[Eta] (
     2 Subscript[$CellContext`b, 1] - Subscript[
      OverTilde[$CellContext`b], 1])],
  Editable->False]], "Print",
 CellChangeTimes->{3.90402716015353*^9, 3.904027194209976*^9, 
  3.904027273216897*^9, 3.904027361203944*^9, 3.904027413092896*^9, 
  3.9040279974294367`*^9, 3.904028038163287*^9, 3.9040281199350224`*^9, 
  3.904297797878957*^9, 3.904298126237159*^9, 3.9072146981361437`*^9, 
  3.907214999404274*^9, 3.907215129480113*^9, 3.909569198864914*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"c2150366-f01d-4f18-8a1d-de2eae86a9c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \
\\!\\(\\*SubscriptBox[\\(TraditionalForm\\`\\*OverscriptBox[\\(\[Phi]\\), \
\\(~\\)]\\), \\(n\\)]\\)= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubsuperscriptBox["b", "1", "2"], "-", 
    SubscriptBox["b", "2"], "+", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SubsuperscriptBox["b", "1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["b", "2"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "-", 
       SubscriptBox[
        OverscriptBox["b", "~"], "2"]}], ")"}]}]}]}],
  SequenceForm[
  "n = ", 2, 
   " \!\(\*SubscriptBox[\(TraditionalForm\`\*OverscriptBox[\(\[Phi]\), \(~\)]\
\), \(n\)]\)= ", Subscript[$CellContext`b, 1]^2 - 
   Subscript[$CellContext`b, 
    2] + $CellContext`\[Eta] ((-3) Subscript[$CellContext`b, 1]^2 + 
     2 Subscript[$CellContext`b, 2] + 2 Subscript[$CellContext`b, 1] Subscript[
        OverTilde[$CellContext`b], 1] - Subscript[
      OverTilde[$CellContext`b], 2])],
  Editable->False]], "Print",
 CellChangeTimes->{3.90402716015353*^9, 3.904027194209976*^9, 
  3.904027273216897*^9, 3.904027361203944*^9, 3.904027413092896*^9, 
  3.9040279974294367`*^9, 3.904028038163287*^9, 3.9040281199350224`*^9, 
  3.904297797878957*^9, 3.904298126237159*^9, 3.9072146981361437`*^9, 
  3.907214999404274*^9, 3.907215129480113*^9, 3.909569198872004*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"134134da-1f44-4278-8aa4-aa5cc3ae9e6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" \
\\!\\(\\*SubscriptBox[\\(TraditionalForm\\`\\*OverscriptBox[\\(\[Phi]\\), \
\\(~\\)]\\), \\(n\\)]\\)= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["b", "1", "3"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "2"]}], "-", 
    SubscriptBox["b", "3"], "+", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["b", "1", "3"]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox["b", "2"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["b", "3"]}], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["b", "1", "2"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["b", "2"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "2"]}], "-", 
       SubscriptBox[
        OverscriptBox["b", "~"], "3"]}], ")"}]}]}]}],
  SequenceForm[
  "n = ", 3, 
   " \!\(\*SubscriptBox[\(TraditionalForm\`\*OverscriptBox[\(\[Phi]\), \(~\)]\
\), \(n\)]\)= ", -Subscript[$CellContext`b, 1]^3 + 
   2 Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 2] - 
   Subscript[$CellContext`b, 
    3] + $CellContext`\[Eta] (4 Subscript[$CellContext`b, 1]^3 - 6 
     Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 2] + 
     2 Subscript[$CellContext`b, 3] - 3 Subscript[$CellContext`b, 1]^2 
     Subscript[
       OverTilde[$CellContext`b], 1] + 
     2 Subscript[$CellContext`b, 2] Subscript[
        OverTilde[$CellContext`b], 1] + 
     2 Subscript[$CellContext`b, 1] Subscript[
        OverTilde[$CellContext`b], 2] - Subscript[
      OverTilde[$CellContext`b], 3])],
  Editable->False]], "Print",
 CellChangeTimes->{3.90402716015353*^9, 3.904027194209976*^9, 
  3.904027273216897*^9, 3.904027361203944*^9, 3.904027413092896*^9, 
  3.9040279974294367`*^9, 3.904028038163287*^9, 3.9040281199350224`*^9, 
  3.904297797878957*^9, 3.904298126237159*^9, 3.9072146981361437`*^9, 
  3.907214999404274*^9, 3.907215129480113*^9, 3.909569198876915*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"61fca7ee-2510-4593-87cd-db7d7ce1ed07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" \
\\!\\(\\*SubscriptBox[\\(TraditionalForm\\`\\*OverscriptBox[\\(\[Phi]\\), \
\\(~\\)]\\), \\(n\\)]\\)= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubsuperscriptBox["b", "1", "4"], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox["b", "2"]}], "+", 
    SubsuperscriptBox["b", "2", "2"], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "3"]}], "-", 
    SubscriptBox["b", "4"], "+", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        SubsuperscriptBox["b", "1", "4"]}], "+", 
       RowBox[{"12", " ", 
        SubsuperscriptBox["b", "1", "2"], " ", 
        SubscriptBox["b", "2"]}], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["b", "2", "2"]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox["b", "3"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["b", "4"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["b", "1", "3"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox["b", "2"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["b", "3"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "1"]}], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["b", "1", "2"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "2"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["b", "2"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "2"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["b", "1"], " ", 
        SubscriptBox[
         OverscriptBox["b", "~"], "3"]}], "-", 
       SubscriptBox[
        OverscriptBox["b", "~"], "4"]}], ")"}]}]}]}],
  SequenceForm[
  "n = ", 4, 
   " \!\(\*SubscriptBox[\(TraditionalForm\`\*OverscriptBox[\(\[Phi]\), \(~\)]\
\), \(n\)]\)= ", Subscript[$CellContext`b, 1]^4 - 3 
   Subscript[$CellContext`b, 1]^2 Subscript[$CellContext`b, 2] + 
   Subscript[$CellContext`b, 2]^2 + 
   2 Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 3] - 
   Subscript[$CellContext`b, 
    4] + $CellContext`\[Eta] ((-5) Subscript[$CellContext`b, 1]^4 + 
     12 Subscript[$CellContext`b, 1]^2 Subscript[$CellContext`b, 2] - 3 
     Subscript[$CellContext`b, 2]^2 - 6 Subscript[$CellContext`b, 1] 
     Subscript[$CellContext`b, 3] + 2 Subscript[$CellContext`b, 4] + 
     4 Subscript[$CellContext`b, 1]^3 Subscript[
        OverTilde[$CellContext`b], 1] - 6 Subscript[$CellContext`b, 1] 
     Subscript[$CellContext`b, 2] Subscript[
       OverTilde[$CellContext`b], 1] + 
     2 Subscript[$CellContext`b, 3] Subscript[
        OverTilde[$CellContext`b], 1] - 3 Subscript[$CellContext`b, 1]^2 
     Subscript[
       OverTilde[$CellContext`b], 2] + 
     2 Subscript[$CellContext`b, 2] Subscript[
        OverTilde[$CellContext`b], 2] + 
     2 Subscript[$CellContext`b, 1] Subscript[
        OverTilde[$CellContext`b], 3] - Subscript[
      OverTilde[$CellContext`b], 4])],
  Editable->False]], "Print",
 CellChangeTimes->{3.90402716015353*^9, 3.904027194209976*^9, 
  3.904027273216897*^9, 3.904027361203944*^9, 3.904027413092896*^9, 
  3.9040279974294367`*^9, 3.904028038163287*^9, 3.9040281199350224`*^9, 
  3.904297797878957*^9, 3.904298126237159*^9, 3.9072146981361437`*^9, 
  3.907214999404274*^9, 3.907215129480113*^9, 3.9095691988828077`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"b30e4003-8471-4d02-a833-b2e7ed1819e6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", " ", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\\\\tilde \\\\phi_\>\"", ",", "n", ",", "\"\< =& \>\"", ",", " ", 
     RowBox[{"TeXForm", "[", " ", 
      SubscriptBox[
       FormBox[
        OverscriptBox["\[Phi]", "~"],
        TraditionalForm], "n"], "]"}], ",", " ", "\"\<\\\\\\\\\>\""}], 
    "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}]}], "Input",
 CellChangeTimes->{{3.904027525926468*^9, 3.904027542653069*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"2424e819-08a2-4e1b-a20e-20dc4976cb56"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\tilde \\\\phi_\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" =& \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"1-\\\\eta\"\>",
    TeXForm[1 - $CellContext`\[Eta]],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\tilde \\phi_", 0, " =& ", 
   TeXForm[1 - $CellContext`\[Eta]], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{3.90402754933585*^9, 3.904028132094554*^9, 
  3.904297797943454*^9, 3.904298126294168*^9, 3.907214698215941*^9, 
  3.907214999487624*^9, 3.90721512955333*^9, 3.909569198937929*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"d68d8e4e-a6d4-468a-98bc-facd7c540cc7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\tilde \\\\phi_\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" =& \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\eta  \\\\left(2 \
b_1-\\\\tilde{b}_1\\\\right)-b_1\"\>",
    TeXForm[-
      Subscript[$CellContext`b, 1] + $CellContext`\[Eta] (
       2 Subscript[$CellContext`b, 1] - Subscript[
        OverTilde[$CellContext`b], 1])],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\tilde \\phi_", 1, " =& ", 
   TeXForm[-
     Subscript[$CellContext`b, 1] + $CellContext`\[Eta] (
      2 Subscript[$CellContext`b, 1] - Subscript[
       OverTilde[$CellContext`b], 1])], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{3.90402754933585*^9, 3.904028132094554*^9, 
  3.904297797943454*^9, 3.904298126294168*^9, 3.907214698215941*^9, 
  3.907214999487624*^9, 3.90721512955333*^9, 3.909569198941948*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"65dcc0ea-3e1b-4f15-881b-c2cc5ab7bfe7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\tilde \\\\phi_\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" =& \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\eta  \\\\left(2 b_1 \
\\\\tilde{b}_1-\\\\tilde{b}_2-3 b_1^2+2 b_2\\\\right)+b_1^2-b_2\"\>",
    TeXForm[
    Subscript[$CellContext`b, 1]^2 - 
     Subscript[$CellContext`b, 
      2] + $CellContext`\[Eta] ((-3) Subscript[$CellContext`b, 1]^2 + 
       2 Subscript[$CellContext`b, 2] + 
       2 Subscript[$CellContext`b, 1] Subscript[
          OverTilde[$CellContext`b], 1] - Subscript[
        OverTilde[$CellContext`b], 2])],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\tilde \\phi_", 2, " =& ", 
   TeXForm[
   Subscript[$CellContext`b, 1]^2 - 
    Subscript[$CellContext`b, 
     2] + $CellContext`\[Eta] ((-3) Subscript[$CellContext`b, 1]^2 + 
      2 Subscript[$CellContext`b, 2] + 
      2 Subscript[$CellContext`b, 1] Subscript[
         OverTilde[$CellContext`b], 1] - Subscript[
       OverTilde[$CellContext`b], 2])], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{3.90402754933585*^9, 3.904028132094554*^9, 
  3.904297797943454*^9, 3.904298126294168*^9, 3.907214698215941*^9, 
  3.907214999487624*^9, 3.90721512955333*^9, 3.909569198948498*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"62b032da-d978-434c-b9be-1c2e083665c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\tilde \\\\phi_\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" =& \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\eta  \\\\left(-3 b_1^2 \\\\tilde{b}_1+2 b_1 \
\\\\tilde{b}_2+2 b_2 \\\\tilde{b}_1-\\\\tilde{b}_3+4 b_1^3-6 b_2 b_1+2 \
b_3\\\\right)-b_1^3+2 b_2 b_1-b_3\"\>",
    TeXForm[-Subscript[$CellContext`b, 1]^3 + 
     2 Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 2] - 
     Subscript[$CellContext`b, 
      3] + $CellContext`\[Eta] (4 Subscript[$CellContext`b, 1]^3 - 6 
       Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 2] + 
       2 Subscript[$CellContext`b, 3] - 3 Subscript[$CellContext`b, 1]^2 
       Subscript[
         OverTilde[$CellContext`b], 1] + 
       2 Subscript[$CellContext`b, 2] Subscript[
          OverTilde[$CellContext`b], 1] + 
       2 Subscript[$CellContext`b, 1] Subscript[
          OverTilde[$CellContext`b], 2] - Subscript[
        OverTilde[$CellContext`b], 3])],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\tilde \\phi_", 3, " =& ", 
   TeXForm[-Subscript[$CellContext`b, 1]^3 + 
    2 Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 2] - 
    Subscript[$CellContext`b, 
     3] + $CellContext`\[Eta] (4 Subscript[$CellContext`b, 1]^3 - 6 
      Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 2] + 
      2 Subscript[$CellContext`b, 3] - 3 Subscript[$CellContext`b, 1]^2 
      Subscript[
        OverTilde[$CellContext`b], 1] + 
      2 Subscript[$CellContext`b, 2] Subscript[
         OverTilde[$CellContext`b], 1] + 
      2 Subscript[$CellContext`b, 1] Subscript[
         OverTilde[$CellContext`b], 2] - Subscript[
       OverTilde[$CellContext`b], 3])], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{3.90402754933585*^9, 3.904028132094554*^9, 
  3.904297797943454*^9, 3.904298126294168*^9, 3.907214698215941*^9, 
  3.907214999487624*^9, 3.90721512955333*^9, 3.9095691989526453`*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"6616539b-c877-4639-814e-9fdc3d7ede10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\\\tilde \\\\phi_\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" =& \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"\\\\eta  \\\\left(4 b_1^3 \\\\tilde{b}_1-3 b_1^2 \\\
\\tilde{b}_2-6 b_2 b_1 \\\\tilde{b}_1+2 b_1 \\\\tilde{b}_3+2 b_3 \
\\\\tilde{b}_1+2 b_2 \\\\tilde{b}_2-\\\\tilde{b}_4-5 b_1^4+12 b_2 b_1^2-6 b_3 \
b_1-3 b_2^2+2 b_4\\\\right)+b_1^4-3 b_2 b_1^2+2 b_3 b_1+b_2^2-b_4\"\>",
    TeXForm[
    Subscript[$CellContext`b, 1]^4 - 3 Subscript[$CellContext`b, 1]^2 
     Subscript[$CellContext`b, 2] + Subscript[$CellContext`b, 2]^2 + 
     2 Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 3] - 
     Subscript[$CellContext`b, 
      4] + $CellContext`\[Eta] ((-5) Subscript[$CellContext`b, 1]^4 + 
       12 Subscript[$CellContext`b, 1]^2 Subscript[$CellContext`b, 2] - 3 
       Subscript[$CellContext`b, 2]^2 - 6 Subscript[$CellContext`b, 1] 
       Subscript[$CellContext`b, 3] + 2 Subscript[$CellContext`b, 4] + 
       4 Subscript[$CellContext`b, 1]^3 Subscript[
          OverTilde[$CellContext`b], 1] - 6 Subscript[$CellContext`b, 1] 
       Subscript[$CellContext`b, 2] Subscript[
         OverTilde[$CellContext`b], 1] + 
       2 Subscript[$CellContext`b, 3] Subscript[
          OverTilde[$CellContext`b], 1] - 3 Subscript[$CellContext`b, 1]^2 
       Subscript[
         OverTilde[$CellContext`b], 2] + 
       2 Subscript[$CellContext`b, 2] Subscript[
          OverTilde[$CellContext`b], 2] + 
       2 Subscript[$CellContext`b, 1] Subscript[
          OverTilde[$CellContext`b], 3] - Subscript[
        OverTilde[$CellContext`b], 4])],
    AutoDelete->True,
    Editable->True], "\[InvisibleSpace]", "\<\"\\\\\\\\\"\>"}],
  SequenceForm["\\tilde \\phi_", 4, " =& ", 
   TeXForm[
   Subscript[$CellContext`b, 1]^4 - 3 Subscript[$CellContext`b, 1]^2 
    Subscript[$CellContext`b, 2] + Subscript[$CellContext`b, 2]^2 + 
    2 Subscript[$CellContext`b, 1] Subscript[$CellContext`b, 3] - 
    Subscript[$CellContext`b, 
     4] + $CellContext`\[Eta] ((-5) Subscript[$CellContext`b, 1]^4 + 
      12 Subscript[$CellContext`b, 1]^2 Subscript[$CellContext`b, 2] - 3 
      Subscript[$CellContext`b, 2]^2 - 6 Subscript[$CellContext`b, 1] 
      Subscript[$CellContext`b, 3] + 2 Subscript[$CellContext`b, 4] + 
      4 Subscript[$CellContext`b, 1]^3 Subscript[
         OverTilde[$CellContext`b], 1] - 6 Subscript[$CellContext`b, 1] 
      Subscript[$CellContext`b, 2] Subscript[
        OverTilde[$CellContext`b], 1] + 
      2 Subscript[$CellContext`b, 3] Subscript[
         OverTilde[$CellContext`b], 1] - 3 Subscript[$CellContext`b, 1]^2 
      Subscript[
        OverTilde[$CellContext`b], 2] + 
      2 Subscript[$CellContext`b, 2] Subscript[
         OverTilde[$CellContext`b], 2] + 
      2 Subscript[$CellContext`b, 1] Subscript[
         OverTilde[$CellContext`b], 3] - Subscript[
       OverTilde[$CellContext`b], 4])], "\\\\"],
  Editable->False]], "Print",
 CellChangeTimes->{3.90402754933585*^9, 3.904028132094554*^9, 
  3.904297797943454*^9, 3.904298126294168*^9, 3.907214698215941*^9, 
  3.907214999487624*^9, 3.90721512955333*^9, 3.909569198958459*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"4827c2ac-c242-4bcb-a10d-2316924b7a84"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  "\"\<Extracting constant term and slope of \[CurlyPhi](\[Eta])\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.907214913956636*^9, 3.9072149458375874`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"6dbc1b57-0e14-48e0-99a4-a62cb9b0620d"],

Cell[BoxData["\<\"Extracting constant term and slope of \[CurlyPhi](\[Eta])\"\
\>"], "Print",
 CellChangeTimes->{3.907214999561304*^9, 3.907215129620243*^9, 
  3.909569199010707*^9},
 CellLabel->
  "During evaluation of \
In[170]:=",ExpressionUUID->"0667f948-0b2e-4dcf-ab71-e1ac7ecf126a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nexpression", "=", 
  RowBox[{
   RowBox[{"tabphitilde", "/.", "Subbtilde"}], "/.", 
   "Subb"}]}], "\[IndentingNewLine]", 
 RowBox[{"constantterms", "=", 
  RowBox[{"nexpression", "/.", 
   RowBox[{"\[Beta]", "\[Rule]", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"slopeterms", " ", "=", " ", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"nexpression", ",", "\[Beta]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.905331540172729*^9, 3.905331565150681*^9}, {
   3.905331709083888*^9, 3.905331712899642*^9}, {3.905331749478825*^9, 
   3.905331753544043*^9}, 3.9053319491479473`*^9, {3.905332021918096*^9, 
   3.9053320610206757`*^9}, {3.905332196190486*^9, 3.9053322141232233`*^9}, {
   3.905597398456608*^9, 3.9055974008698587`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"b1a60154-4f52-4f1e-b583-6fef911db4c4"],

Cell[BoxData["tabphitilde"], "Output",
 CellChangeTimes->{
  3.9053320615722446`*^9, {3.905332210607916*^9, 3.905332214756667*^9}, 
   3.905597567132421*^9, 3.907150421310515*^9, 3.907151083375453*^9, 
   3.9072149996064177`*^9, 3.9072151296515703`*^9, 3.9095691990396976`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"c9e1be59-c705-4c82-87a6-317b0ff89eac"],

Cell[BoxData["tabphitilde"], "Output",
 CellChangeTimes->{
  3.9053320615722446`*^9, {3.905332210607916*^9, 3.905332214756667*^9}, 
   3.905597567132421*^9, 3.907150421310515*^9, 3.907151083375453*^9, 
   3.9072149996064177`*^9, 3.9072151296515703`*^9, 3.909569199043612*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"78683633-d75e-4b2e-bdc4-5865b7ada8e0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9053320615722446`*^9, {3.905332210607916*^9, 3.905332214756667*^9}, 
   3.905597567132421*^9, 3.907150421310515*^9, 3.907151083375453*^9, 
   3.9072149996064177`*^9, 3.9072151296515703`*^9, 3.909569199047484*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"8f996de7-a4b2-4629-9dc5-f85f4b7f4463"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"N", "[", "constantterms", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "slopeterms", "]"}]}], "Input",
 CellChangeTimes->{{3.907150352463147*^9, 3.90715036850242*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"8b4dc975-6337-4459-b039-58a90052218f"],

Cell[BoxData["tabphitilde"], "Output",
 CellChangeTimes->{3.907150421365876*^9, 3.9071510834270163`*^9, 
  3.907214999644374*^9, 3.907215129690433*^9, 3.9095691990745707`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"8f249d40-8440-488b-8408-9c6e7b3cba6b"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.907150421365876*^9, 3.9071510834270163`*^9, 
  3.907214999644374*^9, 3.907215129690433*^9, 3.9095691990783978`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"314c98dd-f5fd-438d-a2e8-1c52e74e66f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<Checking the results in the non-degenerate limit\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tablecoefficients", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"Nmax", "+", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Nmax", "+", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coefficientN", "=", " ", 
     RowBox[{
      RowBox[{"listcoefficientsalls", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"y", "^", 
       RowBox[{"(", 
        RowBox[{"-", "n"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "0"}], ",", " ", 
      RowBox[{"m", "\[LessEqual]", " ", "n"}], ",", " ", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"tablecoefficients", "[", 
         RowBox[{"[", 
          RowBox[{"n", "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"m", "+", "1"}], "]"}], "]"}], "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"coefficientN", "/.", "Subphi"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Rho]", "\[Rule]", "1"}], ",", " ", 
             RowBox[{"\[Eta]", "\[Rule]", "0"}]}], "}"}]}], "/.", "Subb"}], 
         ",", 
         SubscriptBox["W", "m"]}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "tablecoefficients", "]"}]}], "Input",
 CellChangeTimes->{{3.9004831296185837`*^9, 3.900483134326453*^9}, {
   3.90048317000217*^9, 3.9004831703402147`*^9}, {3.90048322067527*^9, 
   3.900483233317745*^9}, {3.900483284287142*^9, 3.900483301822793*^9}, {
   3.9004833875972023`*^9, 3.9004835470682573`*^9}, {3.900483611424425*^9, 
   3.9004836423173656`*^9}, {3.900483700132907*^9, 3.900483751679761*^9}, {
   3.900483841399816*^9, 3.900483892832737*^9}, {3.900484159684545*^9, 
   3.900484161749344*^9}, {3.900486492317532*^9, 3.900486567477708*^9}, {
   3.9004866247144403`*^9, 3.900486641824388*^9}, {3.9004867372584257`*^9, 
   3.900486759652718*^9}, {3.9004868121292686`*^9, 3.90048681219459*^9}, {
   3.9005629877531633`*^9, 3.900562997775218*^9}, {3.903331573709403*^9, 
   3.903331639152169*^9}, {3.9034368260320187`*^9, 3.9034368555725*^9}, {
   3.903436886759527*^9, 3.9034368912083693`*^9}, 3.903609912874037*^9, 
   3.9036109963298407`*^9, {3.9036114200522537`*^9, 3.9036114203780413`*^9}, {
   3.903611458158695*^9, 3.903611636182939*^9}, {3.903617529708905*^9, 
   3.903617619348173*^9}, {3.907214627424218*^9, 3.9072146364804163`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"2a480257-b8c1-4147-8340-ebc22b4027e5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Checking the results in the non-degenerate limit\"\>"], \
"Print",
 CellChangeTimes->{
  3.9005629990890408`*^9, 3.902380938091261*^9, 3.902381034756818*^9, 
   3.9033307090661182`*^9, 3.903330770438796*^9, 3.903330841028542*^9, 
   3.903330987055541*^9, 3.903331046530591*^9, 3.903331189147739*^9, {
   3.903331576474148*^9, 3.903331607756666*^9}, 3.903331646958029*^9, 
   3.903331824862996*^9, 3.903331875507935*^9, 3.903332381135927*^9, 
   3.903435992492728*^9, 3.9034368569212227`*^9, 3.90343689275836*^9, 
   3.9034369370063753`*^9, 3.903437006565125*^9, 3.903437057991126*^9, 
   3.9034372137837353`*^9, 3.903605843477213*^9, 3.903609404927949*^9, 
   3.903609626306226*^9, 3.9036096959075193`*^9, 3.9036097453659286`*^9, 
   3.903609797373025*^9, 3.903609842572901*^9, 3.90360992168267*^9, 
   3.9036110518268137`*^9, 3.903611109549152*^9, 3.903611174306868*^9, 
   3.903611432720489*^9, {3.9036172728719807`*^9, 3.903617300245161*^9}, 
   3.9036173840316753`*^9, 3.903617543076853*^9, {3.903617609551299*^9, 
   3.903617619772461*^9}, 3.90361771924088*^9, 3.904027160217422*^9, 
   3.904297798029207*^9, 3.904298126349997*^9, 3.907214698291745*^9, 
   3.9072149996790867`*^9, 3.907215129725019*^9, 3.909569199107657*^9},
 CellLabel->
  "During evaluation of \
In[176]:=",ExpressionUUID->"a35f5765-961b-4fe3-bac3-eccac0cfdf1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     FractionBox["3", "2"], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", 
     RowBox[{"-", "3"}], ",", 
     FractionBox["15", "8"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["75", "8"]}], ",", 
     FractionBox["75", "16"], ",", 
     RowBox[{"-", 
      FractionBox["15", "16"]}], ",", 
     FractionBox["35", "16"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["23445", "2048"], ",", 
     RowBox[{"-", 
      FractionBox["1485", "256"]}], ",", 
     RowBox[{"-", 
      FractionBox["1575", "256"]}], ",", 
     RowBox[{"-", 
      FractionBox["525", "64"]}], ",", 
     FractionBox["315", "128"]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9005629990890408`*^9, 3.902380938091261*^9, 3.902381034756818*^9, 
   3.9033307090661182`*^9, 3.903330770438796*^9, 3.903330841028542*^9, 
   3.903330987055541*^9, 3.903331046530591*^9, 3.903331189147739*^9, {
   3.903331576474148*^9, 3.903331607756666*^9}, 3.903331646958029*^9, 
   3.903331824862996*^9, 3.903331875507935*^9, 3.903332381135927*^9, 
   3.903435992492728*^9, 3.9034368569212227`*^9, 3.90343689275836*^9, 
   3.9034369370063753`*^9, 3.903437006565125*^9, 3.903437057991126*^9, 
   3.9034372137837353`*^9, 3.903605843477213*^9, 3.903609404927949*^9, 
   3.903609626306226*^9, 3.9036096959075193`*^9, 3.9036097453659286`*^9, 
   3.903609797373025*^9, 3.903609842572901*^9, 3.90360992168267*^9, 
   3.9036110518268137`*^9, 3.903611109549152*^9, 3.903611174306868*^9, 
   3.903611432720489*^9, {3.9036172728719807`*^9, 3.903617300245161*^9}, 
   3.9036173840316753`*^9, 3.903617543076853*^9, {3.903617609551299*^9, 
   3.903617619772461*^9}, 3.90361771924088*^9, 3.904027160217422*^9, 
   3.904297798029207*^9, 3.904298126349997*^9, 3.907214698291745*^9, 
   3.9072149996790867`*^9, 3.907215129725019*^9, 3.9095691991114283`*^9},
 CellLabel->
  "During evaluation of \
In[176]:=",ExpressionUUID->"31be076c-27c7-4b5c-bdb2-b7e1fb6b3b39"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.900471012165526*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"749e63d3-2c1f-42ef-a58a-18eca5768d91"]
},
WindowSize->{1440, 786},
WindowMargins->{{0, Automatic}, {Automatic, 0.06299212598425541}},
Magnification:>2. Inherited,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (December 7, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"88d6ccd0-59ee-47bf-93d6-d58e5cd8fecf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 697, 11, 69, "Text",ExpressionUUID->"d2c81261-70e6-474a-8cd0-b5a7733f318c",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1280, 35, 1387, 20, 133, "Input",ExpressionUUID->"799b152a-9ffc-4a81-934f-000cca047abf",
 InitializationCell->True],
Cell[2670, 57, 3029, 43, 67, "Output",ExpressionUUID->"ae2e5462-098e-4419-b815-1b9c1fa700dd",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[5736, 105, 790, 19, 132, "Input",ExpressionUUID->"4890fec8-deb3-4c33-b8ca-54666613518f",
 InitializationCell->True],
Cell[6529, 126, 4827, 83, 86, "Output",ExpressionUUID->"292588d4-42ce-42ec-86af-b0dcdc3a7a3d",
 InitializationCell->True]
}, Open  ]],
Cell[11371, 212, 938, 21, 105, "Input",ExpressionUUID->"d300bd21-8b3f-4272-8e0d-9f251254664d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[12334, 237, 868, 22, 161, "Input",ExpressionUUID->"690c0f55-b900-46b6-b2c5-a466f37060c1",
 InitializationCell->True],
Cell[13205, 261, 4293, 65, 85, "Output",ExpressionUUID->"c8919426-be79-43c8-9b8a-9e1f66e95bc2",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[17535, 331, 576, 16, 136, "Input",ExpressionUUID->"a1a94b82-fc3f-430d-b1bf-6447e15ff0a1",
 InitializationCell->True],
Cell[18114, 349, 3606, 58, 72, "Output",ExpressionUUID->"cbf74997-f22d-4098-baf9-4acc596f28d8",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[21757, 412, 590, 15, 94, "Input",ExpressionUUID->"f0aaff91-2f1d-40e2-84ec-315511e01c70",
 InitializationCell->True],
Cell[22350, 429, 4289, 67, 73, "Output",ExpressionUUID->"1618978c-f997-46d3-b2be-242acbd02e68",
 InitializationCell->True]
}, Open  ]],
Cell[26654, 499, 445, 12, 70, "Text",ExpressionUUID->"0fb30e2b-1429-4122-b6dd-9f18d2ba8036",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[27124, 515, 836, 21, 123, "Input",ExpressionUUID->"08025616-d5fe-45f5-8f32-9449edd8eb52",
 InitializationCell->True],
Cell[27963, 538, 4396, 71, 117, "Output",ExpressionUUID->"6be861cf-b31a-4c14-8e95-46f8da37c96c",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[32396, 614, 301, 6, 94, "Input",ExpressionUUID->"335d311b-a244-4837-bc1f-a88f7dd4c450",
 InitializationCell->True],
Cell[32700, 622, 4582, 76, 117, "Output",ExpressionUUID->"78c4dcd1-7432-4ea0-a19d-0813cc6335e0",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[37319, 703, 1232, 26, 219, "Input",ExpressionUUID->"193aedb3-a7f4-4a5a-b9e7-5fe06310bd77",
 InitializationCell->True],
Cell[38554, 731, 4174, 60, 90, "Output",ExpressionUUID->"aafd6e3b-da6c-4daf-a1fe-237fc81925d7",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[42765, 796, 1538, 37, 189, "Input",ExpressionUUID->"ee92426d-c0e2-424b-aa62-452f0de44937",
 InitializationCell->True],
Cell[44306, 835, 2535, 44, 99, "Output",ExpressionUUID->"9a748e7e-b661-4e3d-ab30-adbca921e02e"],
Cell[46844, 881, 2559, 45, 84, "Output",ExpressionUUID->"cf64af9e-148e-485b-9141-9c248bf6be8a"]
}, Open  ]],
Cell[49418, 929, 503, 13, 114, "Text",ExpressionUUID->"cd8753cd-4643-4698-a8c0-45ee6a44ca6e"],
Cell[CellGroupData[{
Cell[49946, 946, 880, 23, 275, "Input",ExpressionUUID->"cff3e0dd-a371-4c31-9b5e-41f7ca72ba7a",
 InitializationCell->True],
Cell[50829, 971, 2161, 38, 100, "Output",ExpressionUUID->"b636ea09-c31a-4c64-90c8-7fa8e865df36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53027, 1014, 4837, 137, 748, "Input",ExpressionUUID->"de1781dd-dbc8-4f3d-8ab9-0ef1dc8d20ff",
 InitializationCell->True],
Cell[57867, 1153, 2284, 34, 67, "Output",ExpressionUUID->"e69d3204-8723-44f2-869a-ca2e8b46993e"],
Cell[60154, 1189, 2484, 41, 112, "Output",ExpressionUUID->"cb53fb32-48d2-4373-a550-ac626c01a54e"],
Cell[62641, 1232, 2509, 42, 114, "Output",ExpressionUUID->"cbc7f59d-0c2b-4cc4-9d5b-42fee5f9216b"],
Cell[65153, 1276, 2362, 37, 70, "Output",ExpressionUUID->"12b2b9b0-1c12-4469-a7dd-ab4688c524aa"],
Cell[67518, 1315, 2533, 44, 90, "Output",ExpressionUUID->"b9fb6115-ef93-4ed3-aa2e-1166e7e1b3a0"],
Cell[70054, 1361, 2559, 45, 98, "Output",ExpressionUUID->"7409038a-d3db-4a0e-86c4-aac52f37ff9f"],
Cell[72616, 1408, 2438, 39, 85, "Output",ExpressionUUID->"24bbe0c0-8cdd-4926-a718-0fbf881a9933"],
Cell[75057, 1449, 2372, 37, 94, "Output",ExpressionUUID->"69730407-b5a0-44c0-b9cf-6c4c11b596b1"],
Cell[77432, 1488, 2419, 39, 100, "Output",ExpressionUUID->"e9943b37-e3fa-4089-a2f4-09efac5a4e08"],
Cell[79854, 1529, 2374, 37, 70, "Output",ExpressionUUID->"3e4f95ee-888a-47f8-a52e-f9f694b222f9"]
}, Open  ]],
Cell[82243, 1569, 219, 5, 69, "Text",ExpressionUUID->"a6efec90-755d-4867-b3bb-c43b54a48344"],
Cell[CellGroupData[{
Cell[82487, 1578, 2204, 55, 576, "Input",ExpressionUUID->"33a501b5-1a0e-4839-a1c5-3bd6573cae2b",
 InitializationCell->True],
Cell[84694, 1635, 1554, 34, 67, "Print",ExpressionUUID->"0063283e-1b53-43ee-b212-ca6a238ce4b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86285, 1674, 1441, 34, 442, "Input",ExpressionUUID->"4826d7e3-1579-4850-8d4c-09c73e3c528b",
 InitializationCell->True],
Cell[87729, 1710, 2863, 51, 67, "Print",ExpressionUUID->"71444ae4-755a-47bc-a8e3-6bfa4f807aad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90629, 1766, 2114, 54, 482, "Input",ExpressionUUID->"445b75eb-d967-47c9-b812-cea91b867cf8",
 InitializationCell->True],
Cell[92746, 1822, 1793, 40, 67, "Print",ExpressionUUID->"b0c3c36f-6893-4534-b9fe-01bc647d393c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94576, 1867, 605, 17, 96, "Input",ExpressionUUID->"454c385e-4778-4321-a4e2-d4dd038fb003",
 InitializationCell->True],
Cell[95184, 1886, 1642, 34, 95, "Output",ExpressionUUID->"81f56d92-5956-47ce-b589-d75a7441a9d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96863, 1925, 565, 12, 96, "Input",ExpressionUUID->"3e65cafd-e676-4a81-8e32-7bee28e14d05",
 InitializationCell->True],
Cell[97431, 1939, 2329, 39, 112, "Output",ExpressionUUID->"3fd107a7-631c-4734-8082-8f85d4c2e52d",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[99797, 1983, 236, 4, 91, "Input",ExpressionUUID->"1bd5da9a-a97d-41b3-9a6b-9a05e9dbee23",
 InitializationCell->True],
Cell[100036, 1989, 2305, 38, 112, "Output",ExpressionUUID->"17289696-1af6-4bf6-8f37-fa900c93650d",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[102378, 2032, 555, 12, 94, "Input",ExpressionUUID->"5c87db61-9bbc-4865-9172-f5e35d9f60c9",
 InitializationCell->True],
Cell[102936, 2046, 3748, 56, 112, "Output",ExpressionUUID->"4e68acad-2554-4c01-b301-1eea4b76db6a",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[106721, 2107, 543, 11, 125, "Input",ExpressionUUID->"217299f9-b999-46da-80df-09eadbf2951b",
 InitializationCell->True],
Cell[107267, 2120, 3823, 56, 90, "Output",ExpressionUUID->"3d70b7d2-526e-449d-82cc-752d53907ffe",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[111127, 2181, 1232, 28, 316, "Input",ExpressionUUID->"f5e374df-b5ce-40a7-8d20-d5a57f0b6dc2",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[112384, 2213, 3866, 57, 86, "Print",ExpressionUUID->"0f91e38c-4317-4e43-b2cc-e188cacf3ee8",
 InitializationCell->True],
Cell[116253, 2272, 3803, 56, 48, "Print",ExpressionUUID->"ad2e754f-ad3d-4c23-93b3-8e1b5b9f214f",
 InitializationCell->True]
}, Open  ]],
Cell[120071, 2331, 3947, 62, 67, "Output",ExpressionUUID->"1a302a8e-41de-48e1-97fe-32b06c8c2581",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[124055, 2398, 831, 13, 59, "Input",ExpressionUUID->"7843785d-98e0-4f23-814d-44e081b25071"],
Cell[124889, 2413, 1019, 30, 118, "Output",ExpressionUUID->"9e3281e2-3520-4568-8891-309364985ee4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125945, 2448, 3339, 75, 710, "Input",ExpressionUUID->"0ebf39cc-bfa6-44ff-9659-2f2c1ce0ecbe"],
Cell[CellGroupData[{
Cell[129309, 2527, 314, 8, 48, "Print",ExpressionUUID->"634e0964-1736-4fcd-8abd-b4aaa9e57ed6"],
Cell[129626, 2537, 357, 10, 48, "Print",ExpressionUUID->"e90bacb9-c8ca-48a7-ba7b-8758f7dddf31"],
Cell[129986, 2549, 1126, 40, 77, "Print",ExpressionUUID->"3c2e39d4-bb46-42dc-8c35-516df5038f2b"],
Cell[131115, 2591, 314, 8, 48, "Print",ExpressionUUID->"31b733af-aec4-49e0-9fb7-438f44b86aff"],
Cell[131432, 2601, 453, 12, 48, "Print",ExpressionUUID->"0b6e7059-1161-4a5a-82bd-af933dae790a"],
Cell[131888, 2615, 1878, 56, 144, "Print",ExpressionUUID->"58fc279f-cd8a-4a46-8378-422b0bfd5b9c"],
Cell[133769, 2673, 314, 8, 48, "Print",ExpressionUUID->"d117298a-bb0b-4847-b9ca-62f3c14d43e3"],
Cell[134086, 2683, 526, 15, 48, "Print",ExpressionUUID->"04c4af5a-c294-4cb2-955b-ec2f0d665f2e"],
Cell[134615, 2700, 1202, 36, 77, "Print",ExpressionUUID->"4b9fa6d2-3e66-4523-8932-fb673aa9df37"],
Cell[135820, 2738, 313, 8, 48, "Print",ExpressionUUID->"49265c96-a2b2-478b-a2f0-7d3b4b0bbd6a"],
Cell[136136, 2748, 504, 14, 48, "Print",ExpressionUUID->"e975916e-781d-4b88-b02b-3cd30e7a92a2"],
Cell[136643, 2764, 527, 15, 77, "Print",ExpressionUUID->"0b78710d-f4c9-4fe7-aa91-58fa268724c0"]
}, Open  ]],
Cell[137185, 2782, 2103, 37, 71, "Output",ExpressionUUID->"b970006d-880b-466c-b24f-f1729a077ac0"],
Cell[CellGroupData[{
Cell[139313, 2823, 998, 18, 48, "Print",ExpressionUUID->"c4f41efe-d364-4cf6-b01e-e3f666e8381f"],
Cell[140314, 2843, 1043, 20, 48, "Print",ExpressionUUID->"90a8fe62-9727-49f1-b6a6-b3a392e15b9c"],
Cell[141360, 2865, 1812, 50, 77, "Print",ExpressionUUID->"1977cac7-2e7c-41c9-a67a-fe29bb80017f"],
Cell[143175, 2917, 998, 18, 48, "Print",ExpressionUUID->"93e5316b-6eba-4c85-bb55-3de1c818c172"],
Cell[144176, 2937, 1136, 22, 48, "Print",ExpressionUUID->"95e608f3-8475-4385-a2e4-04b4cc71bddc"],
Cell[145315, 2961, 2500, 64, 154, "Print",ExpressionUUID->"ace50445-106e-4ee0-a7ce-d74972d26871"],
Cell[147818, 3027, 998, 18, 48, "Print",ExpressionUUID->"52262fa3-11dd-4b87-8c26-018597b2580f"],
Cell[148819, 3047, 1208, 25, 48, "Print",ExpressionUUID->"2b90efda-3a2f-4c1c-8313-d6f1c8a7f733"],
Cell[150030, 3074, 1887, 46, 77, "Print",ExpressionUUID->"aa1519b4-752c-4a08-ae49-d4c7a55493a8"],
Cell[151920, 3122, 998, 18, 48, "Print",ExpressionUUID->"53870ea2-f79e-480d-a615-b74bc23a8d3c"],
Cell[152921, 3142, 1188, 24, 48, "Print",ExpressionUUID->"8c8f7567-bba5-42f3-93a0-afa0d8a31aca"],
Cell[154112, 3168, 1211, 25, 77, "Print",ExpressionUUID->"06c3459d-f5da-43b8-a2af-312a6e2f6bc2"],
Cell[155326, 3195, 1048, 21, 48, "Print",ExpressionUUID->"c227a60b-3a20-4055-bb8e-e244883f9861"],
Cell[156377, 3218, 1819, 51, 77, "Print",ExpressionUUID->"75c658ab-949d-4e2c-9a8a-36f4ffa74cac"],
Cell[158199, 3271, 954, 18, 48, "Print",ExpressionUUID->"612ddc1e-b374-48fa-9855-7f4cf4f7e0c3"],
Cell[159156, 3291, 1146, 23, 48, "Print",ExpressionUUID->"249654af-8a4d-4c41-9feb-aab371489b53"],
Cell[160305, 3316, 2507, 65, 154, "Print",ExpressionUUID->"f84c43cc-12e2-48a3-aa01-3b72ac9c6e06"],
Cell[162815, 3383, 954, 18, 48, "Print",ExpressionUUID->"88e161bd-26aa-4625-afde-4fa43bac29df"],
Cell[163772, 3403, 1217, 26, 48, "Print",ExpressionUUID->"2c716088-3007-42c4-9634-c1d05d93e0e1"],
Cell[164992, 3431, 1898, 47, 77, "Print",ExpressionUUID->"fcffa694-a850-4669-aaaa-03622b4e49f8"],
Cell[166893, 3480, 954, 18, 48, "Print",ExpressionUUID->"ea94aafe-ac54-4cdd-a271-88d70dc52b15"],
Cell[167850, 3500, 1199, 25, 48, "Print",ExpressionUUID->"40cec058-9076-4788-8d1f-c6b22cc48ee9"],
Cell[169052, 3527, 1217, 26, 77, "Print",ExpressionUUID->"934da5fe-bad3-4a50-a501-d3926850ffc2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170318, 3559, 1655, 39, 361, "Input",ExpressionUUID->"b52ddaff-890d-48d3-a87c-bc966709bc24"],
Cell[171976, 3600, 3863, 110, 299, "Output",ExpressionUUID->"ca7cad9a-77e5-4047-8657-9caa5c4d7891"],
Cell[175842, 3712, 3920, 112, 170, "Print",ExpressionUUID->"b8299624-c5df-43da-939f-8978c7a93bcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179799, 3829, 889, 20, 106, "Input",ExpressionUUID->"abb9f33d-6273-437b-be81-a1b8567ecc6f"],
Cell[180691, 3851, 1009, 24, 87, "Output",ExpressionUUID->"6cee7d5b-f3f6-47b1-87b0-b174138db43b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181737, 3880, 429, 12, 59, "Input",ExpressionUUID->"badd8fda-e066-451d-84ce-14b94e179e61"],
Cell[182169, 3894, 3484, 68, 112, "Output",ExpressionUUID->"93b660f7-9ee5-484f-8e93-0bb21e8a8e8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185690, 3967, 458, 9, 151, "Input",ExpressionUUID->"631bb005-d14e-457e-88d2-1e262598bb29"],
Cell[186151, 3978, 2251, 34, 86, "Print",ExpressionUUID->"a070d106-d3ce-46a1-8935-063dfdb03ced"]
}, Open  ]],
Cell[188417, 4015, 796, 21, 64, "Input",ExpressionUUID->"b550d0c9-4c68-491a-ac1c-5a045e876dc0"],
Cell[CellGroupData[{
Cell[189238, 4040, 3018, 73, 573, "Input",ExpressionUUID->"8f662c05-65d0-405b-9966-5276e27a34aa"],
Cell[192259, 4115, 720, 14, 54, "Message",ExpressionUUID->"6a35e16b-13e6-4b31-8192-057ca2364683"],
Cell[192982, 4131, 2554, 49, 78, "Print",ExpressionUUID->"8df5d0e6-7546-4402-ab92-946313dc90e2"],
Cell[195539, 4182, 718, 14, 54, "Message",ExpressionUUID->"e6ced40a-730c-4abf-ba53-43b6bda270c6"],
Cell[196260, 4198, 2421, 45, 78, "Print",ExpressionUUID->"23b97c5e-eadd-472f-8fee-8e233a15cb0a"],
Cell[198684, 4245, 720, 14, 54, "Message",ExpressionUUID->"f58ddf55-6cb9-4645-a36f-8e3dffdf2209"],
Cell[199407, 4261, 787, 15, 54, "Message",ExpressionUUID->"b6b2e630-968b-42b7-b23c-bfc07ce6a170"],
Cell[CellGroupData[{
Cell[200219, 4280, 2293, 41, 78, "Print",ExpressionUUID->"f4cc2404-3439-47f9-b22b-89216e63e857"],
Cell[202515, 4323, 2146, 36, 68, "Print",ExpressionUUID->"358015d5-ac69-4fed-872a-caeb2b1c8f45"],
Cell[204664, 4361, 2146, 36, 68, "Print",ExpressionUUID->"0105f2fa-8de0-4d06-a541-e06259ae8955"]
}, Open  ]]
}, Open  ]],
Cell[206837, 4401, 600, 16, 183, "Input",ExpressionUUID->"00209bbf-be0e-4e6e-aa32-2a750a92022e"],
Cell[CellGroupData[{
Cell[207462, 4421, 4047, 101, 756, "Input",ExpressionUUID->"e9eeac98-bda8-4608-a292-01592b82e28d"],
Cell[211512, 4524, 2614, 50, 78, "Print",ExpressionUUID->"e510e0be-6496-419b-8c12-8de3a83c3f22"],
Cell[214129, 4576, 752, 15, 54, "Message",ExpressionUUID->"0199e0a9-8aea-4068-93a7-7d65fe59ca2e"],
Cell[214884, 4593, 752, 15, 54, "Message",ExpressionUUID->"2a824d0c-1181-4bab-a647-38be2afae4c8"],
Cell[215639, 4610, 754, 15, 54, "Message",ExpressionUUID->"3073b999-2356-460c-bb9a-3655bb09227b"],
Cell[216396, 4627, 787, 15, 54, "Message",ExpressionUUID->"4bf426ae-dc80-4ce2-aeeb-32b65ee88467"],
Cell[CellGroupData[{
Cell[217208, 4646, 2481, 46, 78, "Print",ExpressionUUID->"8e5a3c78-3b14-4ebd-9fd4-7c59270ba6b5"],
Cell[219692, 4694, 2351, 42, 78, "Print",ExpressionUUID->"6956ce18-60c6-40e7-9b25-b7447aa363d9"],
Cell[222046, 4738, 2209, 38, 68, "Print",ExpressionUUID->"dc5258d2-fb7e-45f3-bbb6-9bc7a19ea1c0"],
Cell[224258, 4778, 2209, 38, 68, "Print",ExpressionUUID->"08ebaa31-547c-41ff-a372-d4e3dd1d7f68"],
Cell[226470, 4818, 5163, 141, 241, "Print",ExpressionUUID->"6bbb2d1f-cc25-4101-a52b-3777784a82c2"]
}, Open  ]]
}, Open  ]],
Cell[231660, 4963, 1301, 34, 109, "Input",ExpressionUUID->"639908f4-7eef-49fe-90bc-a40e2a3270c8"],
Cell[CellGroupData[{
Cell[232986, 5001, 4253, 92, 1008, "Input",ExpressionUUID->"b909d4dd-bc7f-4d9c-b823-c931d868cf0b"],
Cell[CellGroupData[{
Cell[237264, 5097, 1258, 19, 86, "Print",ExpressionUUID->"2ce2cf20-d5a5-405e-bc5d-075c50cc66b9"],
Cell[238525, 5118, 1381, 21, 86, "Print",ExpressionUUID->"a73f4d99-0331-4c90-bbb7-f2b185b6d30e"],
Cell[239909, 5141, 1309, 20, 86, "Print",ExpressionUUID->"d9bb775e-1879-477d-89d3-17818cb2a215"],
Cell[241221, 5163, 8731, 220, 286, "Print",ExpressionUUID->"a2447005-0914-4ee5-9e67-fc91d7ea15b1"],
Cell[249955, 5385, 1166, 18, 46, "Print",ExpressionUUID->"7655e3c9-9fa7-468f-aeb1-741bca3772ed"],
Cell[251124, 5405, 12098, 294, 610, "Print",ExpressionUUID->"b3591d26-1d5a-4b15-80a7-b964fa33780e"]
}, Open  ]]
}, Open  ]],
Cell[263249, 5703, 730, 23, 77, "Text",ExpressionUUID->"e6d397aa-4c71-44bb-8e29-acdb544c5144"],
Cell[CellGroupData[{
Cell[264004, 5730, 1476, 32, 238, "Input",ExpressionUUID->"22a80dba-2710-46b8-9565-d4dca1262d8c"],
Cell[CellGroupData[{
Cell[265505, 5766, 1068, 28, 48, "Print",ExpressionUUID->"70fd522d-8014-4df8-b5e7-2a2b6a3aa9b7"],
Cell[266576, 5796, 1225, 34, 48, "Print",ExpressionUUID->"5c91f053-90f3-4702-af8f-bd0ea0ac9ebc"],
Cell[267804, 5832, 1246, 34, 48, "Print",ExpressionUUID->"1373b612-b0de-41bc-9ca4-26b523fe0a4f"],
Cell[269053, 5868, 1258, 34, 48, "Print",ExpressionUUID->"58347619-e879-4ef3-97bb-8a0829d5d1ba"],
Cell[270314, 5904, 1276, 34, 48, "Print",ExpressionUUID->"7cf59664-74ab-408a-924f-b6a24b898d5e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[271639, 5944, 1111, 25, 235, "Input",ExpressionUUID->"179129a2-6ef8-4b02-a456-e8390ff70c74"],
Cell[CellGroupData[{
Cell[272775, 5973, 816, 18, 48, "Print",ExpressionUUID->"998593df-e0c1-44b8-aa1d-b873202d98dd"],
Cell[273594, 5993, 1101, 22, 48, "Print",ExpressionUUID->"79279f04-b290-4108-8f22-523e378420a9"],
Cell[274698, 6017, 1513, 29, 86, "Print",ExpressionUUID->"e099ed19-f62a-433b-b35a-90f66a8553d4"],
Cell[276214, 6048, 2279, 43, 164, "Print",ExpressionUUID->"72f00be9-86b6-42a0-8a93-dd70ca52dae2"],
Cell[278496, 6093, 3424, 60, 203, "Print",ExpressionUUID->"33de8e8d-1360-4fcc-bc9b-66fa44668bf9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[281969, 6159, 4727, 90, 587, "Input",ExpressionUUID->"c62434f9-5be6-4d83-819a-691479263895"],
Cell[286699, 6251, 5029, 148, 560, "Output",ExpressionUUID->"90e2a60b-7589-48bf-a214-b11fbb41d954"],
Cell[291731, 6401, 846, 18, 67, "Output",ExpressionUUID->"79cc6286-3b30-4a84-a95f-87953d1ef252"],
Cell[CellGroupData[{
Cell[292602, 6423, 748, 13, 48, "Print",ExpressionUUID->"0ecd5971-3ab4-41a7-bd0f-4c83764ff6c7"],
Cell[293353, 6438, 847, 17, 48, "Print",ExpressionUUID->"2b34e457-4514-4222-8f2a-d9b08f90fd4c"],
Cell[294203, 6457, 856, 18, 46, "Print",ExpressionUUID->"6188560d-51eb-4660-a7fa-e1ebbf186906"],
Cell[295062, 6477, 691, 12, 46, "Print",ExpressionUUID->"164bc8e4-6522-45e0-855a-e0e9c16c8ba9"],
Cell[295756, 6491, 847, 17, 48, "Print",ExpressionUUID->"e190a2ce-0606-4b99-a544-11aa312f24d5"],
Cell[296606, 6510, 1139, 28, 85, "Print",ExpressionUUID->"b19a2a5a-8a1a-438c-83a1-301057591a45"],
Cell[297748, 6540, 987, 22, 74, "Print",ExpressionUUID->"7146bb8c-5543-47b2-868b-49ba933de785"],
Cell[298738, 6564, 689, 12, 46, "Print",ExpressionUUID->"fcb72f96-abe2-40d1-98e3-78e9f6bd4071"],
Cell[299430, 6578, 847, 17, 48, "Print",ExpressionUUID->"eaf1a757-0a59-459d-a583-3ed8fa1ebdda"],
Cell[300280, 6597, 1319, 33, 85, "Print",ExpressionUUID->"5c51d22d-8d94-4c17-afd3-eff2fde08d20"],
Cell[301602, 6632, 1213, 30, 85, "Print",ExpressionUUID->"f2161fea-3de6-4b51-bd4d-96ab8b2e6c17"],
Cell[302818, 6664, 991, 22, 75, "Print",ExpressionUUID->"a194b3f7-eae0-4971-8c8e-d05a0bbea15d"],
Cell[303812, 6688, 689, 12, 46, "Print",ExpressionUUID->"2720d321-f7a2-43af-9210-d64f80b3cdbc"],
Cell[304504, 6702, 847, 17, 48, "Print",ExpressionUUID->"8ff31f4e-2a8a-4d83-a616-1114679e8c0f"],
Cell[305354, 6721, 1452, 36, 85, "Print",ExpressionUUID->"e312bf66-d8d2-483f-b245-ee51ec130052"],
Cell[306809, 6759, 1367, 34, 85, "Print",ExpressionUUID->"a56fad83-3d4a-4556-a0f7-3e20a66e8180"],
Cell[308179, 6795, 1219, 30, 85, "Print",ExpressionUUID->"53ee9020-f5aa-4aae-bf3c-ed90ccf265b8"],
Cell[309401, 6827, 996, 23, 75, "Print",ExpressionUUID->"a4d34bc6-7d11-4371-bab5-9e310f2dfe87"],
Cell[310400, 6852, 689, 12, 46, "Print",ExpressionUUID->"ec7734e7-d59e-4c84-80a9-ace074af292b"],
Cell[311092, 6866, 847, 17, 48, "Print",ExpressionUUID->"2e2a64f1-22a3-4870-b48c-c001a6b8adce"],
Cell[311942, 6885, 1452, 36, 85, "Print",ExpressionUUID->"31fb5652-760f-4dc5-a199-2f1e993867a3"],
Cell[313397, 6923, 1367, 34, 85, "Print",ExpressionUUID->"b7800752-cc5d-46da-b71e-73e8529d745e"],
Cell[314767, 6959, 1217, 30, 85, "Print",ExpressionUUID->"435ee20e-975c-4ae5-b7d1-5c3d3bb44e43"],
Cell[315987, 6991, 994, 23, 75, "Print",ExpressionUUID->"65aed6dc-5444-4d22-b150-af8d7120cf21"],
Cell[316984, 7016, 995, 22, 75, "Print",ExpressionUUID->"2621ed7c-ff5b-4779-aa8b-2d625c7aee9c"],
Cell[317982, 7040, 691, 12, 46, "Print",ExpressionUUID->"efc77b81-b55e-4e73-aac9-69afd7dd4639"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[318722, 7058, 3671, 86, 842, "Input",ExpressionUUID->"625bbd59-df12-4247-85ce-efaff7c9ee5a"],
Cell[CellGroupData[{
Cell[322418, 7148, 4585, 142, 275, "Print",ExpressionUUID->"53c11a26-207b-411e-8753-2d72e34ae9c4"],
Cell[327006, 7292, 971, 18, 46, "Print",ExpressionUUID->"fae8c448-ebd0-48e6-99d1-7b96c10674d2"],
Cell[327980, 7312, 971, 18, 46, "Print",ExpressionUUID->"85725927-7bcf-40aa-9182-2e6a13cd85c9"],
Cell[328954, 7332, 971, 18, 46, "Print",ExpressionUUID->"37a938ad-5fdf-467f-909c-2844e908e5dd"],
Cell[329928, 7352, 971, 18, 46, "Print",ExpressionUUID->"37f09112-f8e8-4439-a0fe-c88f4c8031ea"],
Cell[330902, 7372, 971, 18, 46, "Print",ExpressionUUID->"e6ee433d-399d-4ea0-94c6-decf4b04640a"],
Cell[331876, 7392, 971, 18, 46, "Print",ExpressionUUID->"6d69ecf5-5e09-4b6b-b5be-4cb4f7000740"],
Cell[332850, 7412, 971, 18, 46, "Print",ExpressionUUID->"6a782521-49b7-4ca7-a0c2-2d55e550bc21"],
Cell[333824, 7432, 971, 18, 46, "Print",ExpressionUUID->"2ed21daf-9a74-4c84-80f7-3ca92c88e92d"],
Cell[334798, 7452, 971, 18, 46, "Print",ExpressionUUID->"0d307d55-e25d-40d4-a27d-7c960a05f97e"],
Cell[335772, 7472, 970, 18, 46, "Print",ExpressionUUID->"03b77fe0-1f52-44e3-8c89-053401cd3f3c"],
Cell[336745, 7492, 971, 18, 46, "Print",ExpressionUUID->"8ce01033-2612-4c56-a2b4-959267562484"],
Cell[337719, 7512, 971, 18, 46, "Print",ExpressionUUID->"0e051d11-cce0-48fe-bfa5-c6cce67f3e88"],
Cell[338693, 7532, 971, 18, 46, "Print",ExpressionUUID->"33169253-e219-493c-9d82-11b47ae0edf4"],
Cell[339667, 7552, 971, 18, 46, "Print",ExpressionUUID->"5e8090c4-3f53-4a39-a54f-73ea8e99ce59"],
Cell[340641, 7572, 973, 18, 46, "Print",ExpressionUUID->"5ae08017-32de-4018-b40a-505b67b0acc5"],
Cell[341617, 7592, 971, 18, 46, "Print",ExpressionUUID->"a8c8b525-c952-4cf2-a38d-af13a32a8ef4"],
Cell[342591, 7612, 971, 18, 46, "Print",ExpressionUUID->"32c42009-47a0-452e-a5cc-125ce3e93e43"],
Cell[343565, 7632, 971, 18, 46, "Print",ExpressionUUID->"51b11ce9-137f-48cb-876c-b7f71c57d6a0"],
Cell[344539, 7652, 970, 18, 46, "Print",ExpressionUUID->"a56fc178-4902-4337-9ad8-76b9467c5ffa"],
Cell[345512, 7672, 973, 18, 46, "Print",ExpressionUUID->"b47eb258-e1d3-45e3-b715-b5faac72c1dc"],
Cell[346488, 7692, 971, 18, 46, "Print",ExpressionUUID->"a4175bee-4074-4e27-a62c-6bfbad8f4625"],
Cell[347462, 7712, 971, 18, 46, "Print",ExpressionUUID->"97e77b2d-8656-43d8-a4e9-dd85b880da9e"],
Cell[348436, 7732, 971, 18, 46, "Print",ExpressionUUID->"8a243b1d-47c1-4651-8993-e6ff5dc7ece4"],
Cell[349410, 7752, 971, 18, 46, "Print",ExpressionUUID->"90bcac26-a22f-447b-bf2a-6adaa49efe7e"],
Cell[350384, 7772, 971, 18, 46, "Print",ExpressionUUID->"cf577ca0-e831-4ee5-a447-70f2578aef2f"],
Cell[351358, 7792, 1006, 19, 66, "Print",ExpressionUUID->"76829ce1-59cc-4bce-a31b-5063c3ebe023"],
Cell[352367, 7813, 971, 18, 46, "Print",ExpressionUUID->"630445b4-fd88-4b00-bc89-09123cae7f12"],
Cell[353341, 7833, 971, 18, 46, "Print",ExpressionUUID->"df3c800e-8e2a-43f9-8ac6-6eaf75c0dea2"],
Cell[354315, 7853, 971, 18, 46, "Print",ExpressionUUID->"5e81b00b-d429-4901-95e1-173a3185d89c"],
Cell[355289, 7873, 971, 18, 46, "Print",ExpressionUUID->"3a0ba687-8355-44d9-b73c-618821dce3c4"],
Cell[356263, 7893, 1005, 19, 66, "Print",ExpressionUUID->"67a43a04-daaa-4e97-a751-4dae96b061a2"],
Cell[357271, 7914, 971, 18, 46, "Print",ExpressionUUID->"caa54d3c-0188-40b6-b2d9-ff466a06fa84"],
Cell[358245, 7934, 971, 18, 46, "Print",ExpressionUUID->"15ae05f0-cb2d-4f36-b0ca-4a552b0a8cf9"],
Cell[359219, 7954, 971, 18, 46, "Print",ExpressionUUID->"db9caedb-babb-4ded-bdb0-50414a87f8b5"],
Cell[360193, 7974, 971, 18, 46, "Print",ExpressionUUID->"4c6e1bda-12ad-4350-b25b-e3c4a24fa2a9"],
Cell[361167, 7994, 973, 18, 46, "Print",ExpressionUUID->"bc457b5e-f99e-44f4-8528-86f9ef390a8b"],
Cell[362143, 8014, 973, 18, 46, "Print",ExpressionUUID->"03220bf4-f0ac-4cc4-b6ff-70e481cb2aae"],
Cell[363119, 8034, 971, 18, 46, "Print",ExpressionUUID->"25b2bcfa-3ccc-4aca-8e5a-34a5c7cfaacb"],
Cell[364093, 8054, 971, 18, 46, "Print",ExpressionUUID->"28ae93b0-2685-4e25-85f1-cd8f27f9f231"],
Cell[365067, 8074, 971, 18, 46, "Print",ExpressionUUID->"5e4d886d-ddcf-4bc6-a106-dbc2fd6e0f6b"],
Cell[366041, 8094, 973, 18, 46, "Print",ExpressionUUID->"c89c64e3-d55f-46a9-9fa3-b9d10170944e"],
Cell[367017, 8114, 971, 18, 46, "Print",ExpressionUUID->"d3e5e4a0-ff86-4ea8-9248-f07ad436dd80"],
Cell[367991, 8134, 971, 18, 46, "Print",ExpressionUUID->"b54b83d0-4856-42ac-aa1d-be95e1229641"],
Cell[368965, 8154, 973, 18, 46, "Print",ExpressionUUID->"a387f1a8-91ef-4d3f-a679-a8c923d35423"],
Cell[369941, 8174, 970, 18, 46, "Print",ExpressionUUID->"ce5ab47c-a9bc-44e8-89b5-cf69eb1ef68f"],
Cell[370914, 8194, 971, 18, 46, "Print",ExpressionUUID->"950b67aa-6c03-4225-a042-79671fda2175"],
Cell[371888, 8214, 971, 18, 46, "Print",ExpressionUUID->"3daa57b0-a6f5-4881-8853-b86683affedb"],
Cell[372862, 8234, 970, 18, 46, "Print",ExpressionUUID->"c7ce5ba0-3c4f-4e33-821d-b6b068775cbb"],
Cell[373835, 8254, 971, 18, 46, "Print",ExpressionUUID->"4ceb09cb-407e-4903-bd9c-8d506a03fcaa"],
Cell[374809, 8274, 971, 18, 46, "Print",ExpressionUUID->"9fd29318-b038-4fb4-9942-98f5aa1c6f69"],
Cell[375783, 8294, 1029, 20, 67, "Print",ExpressionUUID->"17bac2d1-0f3a-4475-9144-db0fabfc2bcc"],
Cell[376815, 8316, 1005, 19, 66, "Print",ExpressionUUID->"c7c2ac89-25cd-4ad8-96f9-779e386e2449"],
Cell[377823, 8337, 971, 18, 46, "Print",ExpressionUUID->"0b6ddf32-e466-4ef9-9f3d-ecd2fc204731"],
Cell[378797, 8357, 973, 18, 46, "Print",ExpressionUUID->"80d96ac4-a70c-4923-a6a5-8d780a1fe6b9"],
Cell[379773, 8377, 971, 18, 46, "Print",ExpressionUUID->"5d157dc5-6292-4899-84bb-14aaf6441a71"],
Cell[380747, 8397, 1008, 19, 67, "Print",ExpressionUUID->"af0f0a9f-0382-40d3-918b-8b66cfa0bec1"],
Cell[381758, 8418, 1006, 19, 66, "Print",ExpressionUUID->"e0cfa18f-b1b4-4c58-a530-454254ef9f87"],
Cell[382767, 8439, 971, 18, 46, "Print",ExpressionUUID->"03676b51-97c0-4daa-8017-2619101e3858"],
Cell[383741, 8459, 971, 18, 46, "Print",ExpressionUUID->"f8789407-5b90-4888-8a0e-1f7a3dd7b3a0"],
Cell[384715, 8479, 970, 18, 46, "Print",ExpressionUUID->"43106592-8675-4332-9417-5b2339ef8c4d"],
Cell[385688, 8499, 1007, 19, 67, "Print",ExpressionUUID->"243c653b-5ecd-4512-a412-bd0e27e92ca8"],
Cell[386698, 8520, 971, 18, 46, "Print",ExpressionUUID->"ab828d01-f947-4bb4-93e1-008c8715d63e"],
Cell[387672, 8540, 971, 18, 46, "Print",ExpressionUUID->"4eefd14a-764d-4250-b469-1886aca2c2a4"],
Cell[388646, 8560, 971, 18, 46, "Print",ExpressionUUID->"8cee946a-face-41c9-8c78-8ae585294d87"],
Cell[389620, 8580, 973, 18, 46, "Print",ExpressionUUID->"65f14a35-1601-4322-96a1-7813d4041acd"],
Cell[390596, 8600, 973, 18, 46, "Print",ExpressionUUID->"3222be72-876e-4933-abd4-380dd966f69c"],
Cell[391572, 8620, 973, 18, 46, "Print",ExpressionUUID->"5c38113b-306a-45b1-846d-68c501be3654"],
Cell[392548, 8640, 971, 18, 46, "Print",ExpressionUUID->"07822011-c97a-43bd-a4d1-c154dc80e6af"],
Cell[393522, 8660, 971, 18, 46, "Print",ExpressionUUID->"8a91a88b-6850-454e-8e98-db3974a35fa3"],
Cell[394496, 8680, 971, 18, 46, "Print",ExpressionUUID->"e6ff5de2-ce7f-4334-b7f4-71394a449f47"],
Cell[395470, 8700, 971, 18, 46, "Print",ExpressionUUID->"ea415dad-e52e-40b6-b8f3-dae093583a6f"],
Cell[396444, 8720, 971, 18, 46, "Print",ExpressionUUID->"70dfe321-8df0-420e-9cdf-35f57be4ac60"],
Cell[397418, 8740, 971, 18, 46, "Print",ExpressionUUID->"341767e9-d12c-4758-ac0f-6819d473424e"],
Cell[398392, 8760, 973, 18, 46, "Print",ExpressionUUID->"c6b84dc1-847b-4379-aca3-b60b77cd1f6b"],
Cell[399368, 8780, 973, 18, 46, "Print",ExpressionUUID->"1bad4717-3bd3-4bc6-87dd-529d0c94b908"],
Cell[400344, 8800, 1012, 19, 67, "Print",ExpressionUUID->"2facb49b-f36f-4722-ae5b-864dc33f7c87"],
Cell[401359, 8821, 1029, 20, 67, "Print",ExpressionUUID->"ba83d884-7a9c-4653-bec2-b5e369866e19"],
Cell[402391, 8843, 1008, 19, 66, "Print",ExpressionUUID->"387544df-8784-465f-9c4e-a6083a280915"],
Cell[403402, 8864, 970, 18, 46, "Print",ExpressionUUID->"8ab9e05c-d987-4dff-85e8-34378924cf30"],
Cell[404375, 8884, 973, 18, 46, "Print",ExpressionUUID->"b901e996-e8b5-451f-a1f3-500779b5d7ad"],
Cell[405351, 8904, 1010, 19, 67, "Print",ExpressionUUID->"4c93b006-7eb7-4ea4-aad3-df437133f29b"],
Cell[406364, 8925, 1010, 19, 67, "Print",ExpressionUUID->"bf0c1b07-1e44-46d8-847a-688c9c3f9768"],
Cell[407377, 8946, 1006, 19, 66, "Print",ExpressionUUID->"115dc981-0bed-48a8-bb8a-ec2c7215970d"],
Cell[408386, 8967, 973, 18, 46, "Print",ExpressionUUID->"71489a09-d33d-419e-be85-e6f5f64b88cb"],
Cell[409362, 8987, 971, 18, 46, "Print",ExpressionUUID->"010955a7-7362-4475-8389-784f4f1c2307"],
Cell[410336, 9007, 1014, 19, 67, "Print",ExpressionUUID->"4524a6e4-41c6-4280-b716-02580cbdce5d"],
Cell[411353, 9028, 1008, 19, 67, "Print",ExpressionUUID->"abd5893c-0824-4e44-83b7-33776556c63c"],
Cell[412364, 9049, 970, 18, 46, "Print",ExpressionUUID->"3c1b4610-db03-4635-b03d-034eadcba6de"],
Cell[413337, 9069, 971, 18, 46, "Print",ExpressionUUID->"a837889d-465f-45a0-b345-7d677d51e0e7"],
Cell[414311, 9089, 973, 18, 46, "Print",ExpressionUUID->"e5bc1ba5-2f1e-4cde-9b94-b7224e52bd4e"],
Cell[415287, 9109, 1012, 19, 67, "Print",ExpressionUUID->"e60fe696-49c2-4d58-bc13-75d668e539ac"],
Cell[416302, 9130, 971, 18, 46, "Print",ExpressionUUID->"17ea58a2-2ca2-4d9a-ab4c-d226703e915f"],
Cell[417276, 9150, 973, 18, 46, "Print",ExpressionUUID->"4bee28ab-d418-455d-9a90-2f5590c9d20e"],
Cell[418252, 9170, 973, 18, 46, "Print",ExpressionUUID->"0278650d-2cfc-4f4e-ab5f-1d245d42ca63"],
Cell[419228, 9190, 971, 18, 46, "Print",ExpressionUUID->"2589dce8-2eb9-4aa8-9cf7-905ef5e7a557"],
Cell[420202, 9210, 971, 18, 46, "Print",ExpressionUUID->"b8ac399c-0000-4573-a670-0e3c3a8f9aa3"],
Cell[421176, 9230, 971, 18, 46, "Print",ExpressionUUID->"93f3327b-9e7b-4b58-925e-19cb5ec71a98"],
Cell[422150, 9250, 970, 18, 46, "Print",ExpressionUUID->"03db09a1-c62a-43d5-bcec-9caa8584288e"],
Cell[423123, 9270, 971, 18, 46, "Print",ExpressionUUID->"b4e1b858-da59-409c-b97d-31ffb8a7d5b1"],
Cell[424097, 9290, 971, 18, 46, "Print",ExpressionUUID->"7ceea05f-d958-49f3-a34f-78acbf0f9425"],
Cell[425071, 9310, 971, 18, 46, "Print",ExpressionUUID->"eaccaf36-5ca6-4d6e-9f39-ed9e793562c4"],
Cell[426045, 9330, 1012, 19, 67, "Print",ExpressionUUID->"8cdd00bf-c2bc-4994-bcf1-674bab9b827c"],
Cell[427060, 9351, 1029, 20, 67, "Print",ExpressionUUID->"a6d1641a-a95d-4120-96a4-38d5c17b19e0"],
Cell[428092, 9373, 1006, 19, 66, "Print",ExpressionUUID->"b94dd365-b807-43ca-831b-b522df869148"],
Cell[429101, 9394, 973, 18, 46, "Print",ExpressionUUID->"8a2a0ab1-6558-4383-95ea-c792061b1c3a"],
Cell[430077, 9414, 971, 18, 46, "Print",ExpressionUUID->"4169f9cd-c1ae-4b3b-96cd-f64832658d5e"],
Cell[431051, 9434, 1012, 19, 67, "Print",ExpressionUUID->"b3c3f941-3e78-4ac9-b1d8-966bdb36e1ca"],
Cell[432066, 9455, 1008, 19, 67, "Print",ExpressionUUID->"5ea153d6-c8bc-4620-9dc2-3a1ec43825f4"],
Cell[433077, 9476, 1005, 19, 66, "Print",ExpressionUUID->"732d147f-27fe-40e4-a770-b335f1b81fb6"],
Cell[434085, 9497, 971, 18, 46, "Print",ExpressionUUID->"2c34f657-cc70-4ff7-ba8e-531cbcee3c9e"],
Cell[435059, 9517, 971, 18, 46, "Print",ExpressionUUID->"5c93e7db-90a8-4209-a30c-09bc47fc5e6d"],
Cell[436033, 9537, 1014, 19, 67, "Print",ExpressionUUID->"f8522313-5346-4291-b4d7-a19f43831f61"],
Cell[437050, 9558, 1010, 19, 67, "Print",ExpressionUUID->"123696a1-c2c5-4a66-b61c-deee8a2c44dc"],
Cell[438063, 9579, 971, 18, 46, "Print",ExpressionUUID->"d01770aa-e0fb-4240-924f-71d0867c7dbf"],
Cell[439037, 9599, 971, 18, 46, "Print",ExpressionUUID->"d0724233-60d0-4a14-abf4-b4fc6cfe1a42"],
Cell[440011, 9619, 971, 18, 46, "Print",ExpressionUUID->"1c8078da-e238-467c-ab0a-92d0f84badf7"],
Cell[440985, 9639, 1010, 19, 67, "Print",ExpressionUUID->"7d8b2bdd-4395-4fde-b9f9-bda73153c3bf"],
Cell[441998, 9660, 971, 18, 46, "Print",ExpressionUUID->"8d201dec-6ba8-4513-bade-164fa994114b"],
Cell[442972, 9680, 971, 18, 46, "Print",ExpressionUUID->"4fee46f1-b8ea-4075-b777-1bc3d894b5c6"],
Cell[443946, 9700, 971, 18, 46, "Print",ExpressionUUID->"917a1587-58b9-4faf-b40d-f4c1a1f8733e"],
Cell[444920, 9720, 1014, 19, 67, "Print",ExpressionUUID->"1f43fcb7-8c2a-422e-ab24-5129d1a867f6"],
Cell[445937, 9741, 971, 18, 46, "Print",ExpressionUUID->"d5c278dc-ab8e-4008-8b37-fd489c89165b"],
Cell[446911, 9761, 971, 18, 46, "Print",ExpressionUUID->"6de2d2af-3670-42e2-9fe2-169628609d75"],
Cell[447885, 9781, 971, 18, 46, "Print",ExpressionUUID->"b367a00f-d474-40b5-a8e1-ba0e4c4057e1"],
Cell[448859, 9801, 973, 18, 46, "Print",ExpressionUUID->"c69b931f-07b6-42be-aa2f-7afabbee06e7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[449881, 9825, 633, 16, 64, "Input",ExpressionUUID->"3196a6c6-9b90-4b9a-838a-7d7167a0d83b"],
Cell[450517, 9843, 3406, 96, 398, "Output",ExpressionUUID->"9ea1ce0c-a32a-4182-b1b1-a2e12eaa99cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453960, 9944, 296, 6, 59, "Input",ExpressionUUID->"422a29a1-0cb7-4ce0-8586-814609266b44"],
Cell[454259, 9952, 272, 5, 67, "Output",ExpressionUUID->"2e44cb83-c68a-46ac-8c8e-4632517b6c1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[454568, 9962, 3645, 69, 461, "Input",ExpressionUUID->"def77626-ce4f-4835-842a-9996485228f0"],
Cell[CellGroupData[{
Cell[458238, 10035, 432, 8, 48, "Print",ExpressionUUID->"4c00cfc4-07b1-44bf-8c9f-af50bc394e25"],
Cell[458673, 10045, 572, 12, 48, "Print",ExpressionUUID->"48672dfc-61dc-42a5-972f-8e3e69c0c155"],
Cell[459248, 10059, 667, 18, 48, "Print",ExpressionUUID->"4b0fd875-34ad-4532-84b6-783e8f78c627"],
Cell[459918, 10079, 392, 7, 48, "Print",ExpressionUUID->"ce82a134-461d-4d98-a348-108d2b0f07d3"],
Cell[460313, 10088, 572, 12, 48, "Print",ExpressionUUID->"b0d69149-9f1e-49eb-b7fa-52c8dd66e164"],
Cell[460888, 10102, 906, 23, 48, "Print",ExpressionUUID->"592e67cf-ae89-4c27-951d-546a5cda6e00"],
Cell[461797, 10127, 781, 20, 48, "Print",ExpressionUUID->"b39aebd2-acd1-421f-a98f-44a422654b1e"],
Cell[462581, 10149, 394, 7, 48, "Print",ExpressionUUID->"c2fa8869-518e-462d-8c9a-a8102d08a378"],
Cell[462978, 10158, 572, 12, 48, "Print",ExpressionUUID->"17110b2e-496a-4351-b817-bd8fa0c184e7"],
Cell[463553, 10172, 1050, 25, 48, "Print",ExpressionUUID->"4fe6ba15-d540-4593-8a3d-9301485b7fff"],
Cell[464606, 10199, 950, 23, 48, "Print",ExpressionUUID->"72422790-a9f9-4ea5-9e35-538d6d6a56e9"],
Cell[465559, 10224, 786, 20, 48, "Print",ExpressionUUID->"aee183b0-7400-4c6f-bbe1-d2d2d3badb07"],
Cell[466348, 10246, 392, 7, 48, "Print",ExpressionUUID->"3cff07a9-be92-48ce-ae8f-b7c267fd3900"],
Cell[466743, 10255, 572, 12, 48, "Print",ExpressionUUID->"77cd1898-5d1a-485f-8010-b15b3c2a34e1"],
Cell[467318, 10269, 1202, 28, 86, "Print",ExpressionUUID->"6c69e3c3-5d9d-4116-9609-7b503e359c1a"],
Cell[468523, 10299, 1099, 25, 48, "Print",ExpressionUUID->"683d78c2-2f62-442b-9720-a29660465cdf"],
Cell[469625, 10326, 961, 23, 48, "Print",ExpressionUUID->"01a4198e-9d53-4a66-a579-f78477a11dd3"],
Cell[470589, 10351, 789, 20, 48, "Print",ExpressionUUID->"a95b701f-bad1-4c46-b612-89aba51316ed"],
Cell[471381, 10373, 392, 7, 48, "Print",ExpressionUUID->"855ba7d9-32a0-41ea-9689-c42dddf66940"],
Cell[471776, 10382, 572, 12, 48, "Print",ExpressionUUID->"66fd3a5a-b38c-4414-ad3d-2416eaaa43c7"],
Cell[472351, 10396, 1202, 28, 86, "Print",ExpressionUUID->"ce4d9e7e-8228-491d-ba9b-2a69212b27f2"],
Cell[473556, 10426, 1099, 25, 48, "Print",ExpressionUUID->"c46a901a-ba91-42a5-a060-896bf7ba6a73"],
Cell[474658, 10453, 961, 23, 48, "Print",ExpressionUUID->"d49ab7a7-14e6-4a76-ab9a-05c8fd6add67"],
Cell[475622, 10478, 787, 20, 48, "Print",ExpressionUUID->"8622036a-01d4-4a48-82f9-5a39e1d98ef6"],
Cell[476412, 10500, 795, 20, 48, "Print",ExpressionUUID->"8d1176d6-2edd-4460-b689-b2effa922e07"],
Cell[477210, 10522, 392, 7, 48, "Print",ExpressionUUID->"2bc64bb5-73e9-4157-8522-ae588e9a88f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[477651, 10535, 2705, 45, 237, "Input",ExpressionUUID->"60ed0120-812b-4b37-a29f-c7918522121a"],
Cell[CellGroupData[{
Cell[480381, 10584, 966, 20, 48, "Print",ExpressionUUID->"d8750256-b76f-4d8e-941a-3444e3204e70"],
Cell[481350, 10606, 1254, 24, 48, "Print",ExpressionUUID->"af7572b7-f8a6-49ad-862a-bdd7b2a7e308"],
Cell[482607, 10632, 1663, 31, 86, "Print",ExpressionUUID->"4e0d7f56-68c3-485b-960a-60b49584f807"],
Cell[484273, 10665, 2429, 45, 125, "Print",ExpressionUUID->"b7898b43-fd2b-49ec-ae0a-126c33eea203"],
Cell[486705, 10712, 3574, 62, 203, "Print",ExpressionUUID->"d6f33ddb-99a4-4892-8271-547213f4a437"]
}, Open  ]]
}, Open  ]],
Cell[490306, 10778, 369, 11, 69, "Text",ExpressionUUID->"d5b7fc45-691f-4369-95cf-1dd542836dbb"],
Cell[CellGroupData[{
Cell[490700, 10793, 4801, 141, 643, "Input",ExpressionUUID->"83554c95-08e5-4148-b338-adb2fe9c23a0"],
Cell[CellGroupData[{
Cell[495526, 10938, 917, 19, 48, "Print",ExpressionUUID->"fc2835ea-5fd8-43fb-afef-1ee1e4128173"],
Cell[496446, 10959, 1273, 31, 50, "Print",ExpressionUUID->"c2150366-f01d-4f18-8a1d-de2eae86a9c9"],
Cell[497722, 10992, 1686, 40, 50, "Print",ExpressionUUID->"134134da-1f44-4278-8aa4-aa5cc3ae9e6c"],
Cell[499411, 11034, 2475, 61, 50, "Print",ExpressionUUID->"61fca7ee-2510-4593-87cd-db7d7ce1ed07"],
Cell[501889, 11097, 3777, 92, 90, "Print",ExpressionUUID->"b30e4003-8471-4d02-a833-b2e7ed1819e6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[505715, 11195, 796, 19, 192, "Input",ExpressionUUID->"2424e819-08a2-4e1b-a20e-20dc4976cb56"],
Cell[CellGroupData[{
Cell[506536, 11218, 755, 16, 48, "Print",ExpressionUUID->"d68d8e4e-a6d4-468a-98bc-facd7c540cc7"],
Cell[507294, 11236, 1051, 23, 48, "Print",ExpressionUUID->"65dcc0ea-3e1b-4f15-881b-c2cc5ab7bfe7"],
Cell[508348, 11261, 1428, 31, 86, "Print",ExpressionUUID->"62b032da-d978-434c-b9be-1c2e083665c5"],
Cell[509779, 11294, 2124, 42, 125, "Print",ExpressionUUID->"6616539b-c877-4639-814e-9fdc3d7ede10"],
Cell[511906, 11338, 3270, 61, 164, "Print",ExpressionUUID->"4827c2ac-c242-4bcb-a10d-2316924b7a84"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[515225, 11405, 279, 6, 64, "Input",ExpressionUUID->"6dbc1b57-0e14-48e0-99a4-a62cb9b0620d"],
Cell[515507, 11413, 288, 6, 48, "Print",ExpressionUUID->"0667f948-0b2e-4dcf-ab71-e1ac7ecf126a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515832, 11424, 839, 17, 143, "Input",ExpressionUUID->"b1a60154-4f52-4f1e-b583-6fef911db4c4"],
Cell[516674, 11443, 360, 6, 67, "Output",ExpressionUUID->"c9e1be59-c705-4c82-87a6-317b0ff89eac"],
Cell[517037, 11451, 358, 6, 67, "Output",ExpressionUUID->"78683633-d75e-4b2e-bdc4-5865b7ada8e0"],
Cell[517398, 11459, 348, 6, 67, "Output",ExpressionUUID->"8f996de7-a4b2-4629-9dc5-f85f4b7f4463"]
}, Open  ]],
Cell[CellGroupData[{
Cell[517783, 11470, 280, 5, 101, "Input",ExpressionUUID->"8b4dc975-6337-4459-b039-58a90052218f"],
Cell[518066, 11477, 258, 4, 67, "Output",ExpressionUUID->"8f249d40-8440-488b-8408-9c6e7b3cba6b"],
Cell[518327, 11483, 250, 4, 67, "Output",ExpressionUUID->"314c98dd-f5fd-438d-a2e8-1c52e74e66f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518614, 11492, 3281, 73, 582, "Input",ExpressionUUID->"2a480257-b8c1-4147-8340-ebc22b4027e5"],
Cell[CellGroupData[{
Cell[521920, 11569, 1354, 21, 48, "Print",ExpressionUUID->"a35f5765-961b-4fe3-bac3-eccac0cfdf1d"],
Cell[523277, 11592, 2217, 50, 128, "Print",ExpressionUUID->"31be076c-27c7-4b5c-bdb2-b7e1fb6b3b39"]
}, Open  ]]
}, Open  ]],
Cell[525521, 11646, 152, 3, 62, "Input",ExpressionUUID->"749e63d3-2c1f-42ef-a58a-18eca5768d91"]
}
]
*)



==> No_Mass_Splitting.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    157825,       3564]
NotebookOptionsPosition[    147703,       3387]
NotebookOutlinePosition[    148070,       3403]
CellTagsIndexPosition[    148027,       3400]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["[here I put the link to the preprint of the article]", "Text",
 CellChangeTimes->{{3.90047254680821*^9, 3.900472648637432*^9}, {
   3.9004726859854193`*^9, 3.900472725054968*^9}, {3.900472833941773*^9, 
   3.9004732244528646`*^9}, {3.9004732595381393`*^9, 
   3.9004734671814003`*^9}, {3.900473504231606*^9, 3.900473926629285*^9}, {
   3.900474007684616*^9, 3.90047403167418*^9}, {3.9004741046577063`*^9, 
   3.900474348237444*^9}, {3.900474379003523*^9, 3.900474930701807*^9}, {
   3.90047503195*^9, 3.9004750491670628`*^9}, 3.9004785065133047`*^9, {
   3.905251154596146*^9, 
   3.90525116689223*^9}},ExpressionUUID->"d2c81261-70e6-474a-8cd0-\
b5a7733f318c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Remove", "[", 
  RowBox[{
  "sigmav", ",", " ", "n", ",", " ", "s", ",", " ", "\[Kappa]", ",", " ", "k",
    ",", " ", "x", ",", " ", "a", ",", "b", ",", "c", ",", "d", ",", "e", ",",
    "f", ",", "g", ",", "h", ",", "l", ",", "\[Gamma]", ",", " ", "\[Alpha]", 
   ",", " ", "\[Beta]", ",", "G", ",", " ", "\[Iota]", ",", " ", "p", ",", 
   "q", ",", "r", ",", "Subkappa", ",", " ", "Subiota"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Nmax", "=", "4"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9004050987017317`*^9, 3.9004051001312237`*^9}, {
   3.900405294908022*^9, 3.900405380014162*^9}, {3.9004059124332542`*^9, 
   3.9004059205998487`*^9}, {3.900410844861549*^9, 3.9004108518193407`*^9}, {
   3.9004715612802134`*^9, 3.900471565769125*^9}, {3.900476667321718*^9, 
   3.900476668228364*^9}, {3.9004786658134813`*^9, 3.900478666287505*^9}, {
   3.90047882544643*^9, 3.900478826164606*^9}, 3.90047904470645*^9, {
   3.900481560780233*^9, 3.900481561470252*^9}, 3.903342849220903*^9, {
   3.90341247266713*^9, 3.903412473053055*^9}, {3.903414809188746*^9, 
   3.903414810329859*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"799b152a-9ffc-4a81-934f-000cca047abf"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.900471747128937*^9, 3.900471816325102*^9, 3.900471992147996*^9, 
   3.900475694799512*^9, 3.900475741671276*^9, 3.9004759693078613`*^9, 
   3.900476029462554*^9, 3.900476390471217*^9, 3.9004765634209137`*^9, 
   3.900476780531986*^9, 3.900477766786336*^9, 3.900478104667388*^9, 
   3.90047821135063*^9, 3.9004783103699417`*^9, 3.900478668389361*^9, 
   3.900478829312241*^9, 3.900479047626389*^9, 3.900479156809376*^9, 
   3.9004793103951797`*^9, 3.900481171064536*^9, 3.900481252077182*^9, 
   3.9004813258672657`*^9, 3.9004814125505257`*^9, 3.900481495678534*^9, 
   3.900481569459494*^9, 3.900481703439918*^9, 3.9004865009113197`*^9, 
   3.902380885872751*^9, 3.902380985917776*^9, 3.902391024377398*^9, 
   3.903342853129944*^9, 3.90335889412029*^9, 3.903360560624351*^9, 
   3.9033613977763033`*^9, 3.903412479454723*^9, 3.903412547795248*^9, 
   3.903414228695633*^9, 3.9034142878336554`*^9, 3.9034148131888943`*^9, {
   3.903423352824839*^9, 3.9034233540190163`*^9}, 3.903423475607135*^9, {
   3.905252194686124*^9, 3.905252196076425*^9}, 3.9052522602060337`*^9, {
   3.905252331615912*^9, 3.9052523334424543`*^9}, 3.905253722651915*^9, {
   3.905253950459474*^9, 3.905253952144143*^9}, 3.905254158820619*^9, {
   3.9052541923982286`*^9, 3.905254194079369*^9}, 3.905254290606223*^9, 
   3.905254393100397*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"86659267-be8c-46db-bee6-1f4a8b2f460b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmav", "[", "x_", "]"}], " ", "=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SubscriptBox["W", "n"], 
      RowBox[{"n", "!"}]], 
     RowBox[{
      SubscriptBox["\[Kappa]", "n"], "[", "x", "]"}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9004051695890017`*^9, 3.900405178897256*^9}, {
   3.9004052097256393`*^9, 3.900405292475716*^9}, {3.90048168402805*^9, 
   3.900481684659565*^9}, 3.9023808284041224`*^9, {3.902380869447023*^9, 
   3.90238088109291*^9}, {3.9023809764269743`*^9, 3.90238098245652*^9}, {
   3.903423165408639*^9, 3.903423208445719*^9}, 3.9034234502971077`*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"4890fec8-deb3-4c33-b8ca-54666613518f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["W", "0"], " ", 
   RowBox[{
    SubscriptBox["\[Kappa]", "0"], "[", "x", "]"}]}], "+", 
  RowBox[{
   SubscriptBox["W", "1"], " ", 
   RowBox[{
    SubscriptBox["\[Kappa]", "1"], "[", "x", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["W", "2"], " ", 
   RowBox[{
    SubscriptBox["\[Kappa]", "2"], "[", "x", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SubscriptBox["W", "3"], " ", 
   RowBox[{
    SubscriptBox["\[Kappa]", "3"], "[", "x", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SubscriptBox["W", "4"], " ", 
   RowBox[{
    SubscriptBox["\[Kappa]", "4"], "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.900405278555623*^9, {3.900405331728253*^9, 3.90040535171474*^9}, 
   3.900405388037829*^9, 3.9004056474114923`*^9, 3.9004059244919233`*^9, 
   3.900406015398119*^9, 3.900406434949717*^9, 3.9004064951207237`*^9, 
   3.9004065670049887`*^9, 3.9004066225591784`*^9, 3.900406886687326*^9, 
   3.900408213271042*^9, 3.900408244483913*^9, 3.900408291299645*^9, 
   3.90040842490699*^9, 3.900408489629334*^9, 3.90040879733217*^9, 
   3.900409425047153*^9, 3.900409484726886*^9, {3.900409526012022*^9, 
   3.9004095470297832`*^9}, 3.9004095823005238`*^9, 3.9004098188822613`*^9, 
   3.900410006935239*^9, 3.9004101025439672`*^9, 3.900410748631276*^9, {
   3.9004107979019403`*^9, 3.900410825067336*^9}, 3.9004108565433598`*^9, 
   3.900410917707489*^9, {3.90041100276674*^9, 3.900411023772119*^9}, 
   3.9004113532556887`*^9, 3.900411517601183*^9, 3.900414709690382*^9, 
   3.9004147554373617`*^9, {3.900415080099166*^9, 3.900415105801594*^9}, 
   3.90041519318531*^9, 3.900415268083847*^9, 3.9004154596089773`*^9, 
   3.9004155900086117`*^9, 3.900415694740834*^9, 3.90041584896515*^9, 
   3.900416607445015*^9, 3.900469621008913*^9, 3.900470035223949*^9, 
   3.900470720206306*^9, 3.900471747205514*^9, 3.9004718164035883`*^9, 
   3.900471992218416*^9, 3.900475694885022*^9, 3.9004757418670483`*^9, 
   3.90047596940909*^9, 3.900476029517954*^9, 3.900476390532852*^9, 
   3.900476563620008*^9, 3.9004767807381487`*^9, 3.900477766846293*^9, 
   3.900478104877737*^9, 3.900478211553432*^9, 3.90047831049374*^9, 
   3.900478668523056*^9, 3.900478829414378*^9, 3.900479047868854*^9, 
   3.900479157011064*^9, 3.9004793104880247`*^9, 3.900481171124269*^9, 
   3.9004812523590593`*^9, 3.9004813259732113`*^9, 3.9004814125989723`*^9, 
   3.900481495737315*^9, 3.900481569680073*^9, 3.900481703569613*^9, 
   3.900486501081028*^9, 3.902380886111781*^9, 3.902380986057023*^9, 
   3.9023910244773607`*^9, 3.903342853348176*^9, 3.903358894294929*^9, 
   3.9033605606952343`*^9, 3.9033613978562403`*^9, 3.9034124796669273`*^9, 
   3.9034125478377037`*^9, 3.9034142287291937`*^9, 3.9034142879434023`*^9, 
   3.90341481329401*^9, {3.903423353019239*^9, 3.90342335404322*^9}, {
   3.90342345088662*^9, 3.903423475658188*^9}, {3.905252194893468*^9, 
   3.905252196106268*^9}, 3.905252260327819*^9, 3.905252331903719*^9, 
   3.905253722865488*^9, {3.905253950786158*^9, 3.905253952182123*^9}, 
   3.9052541589581413`*^9, {3.905254192683422*^9, 3.905254194126587*^9}, 
   3.905254290874749*^9, 3.905254393202979*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"46655493-0f81-4aaa-9e2c-bd73da96bf85"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Subkappa", "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Kappa]", "n_"], "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["x", 
      RowBox[{"2", "*", 
       RowBox[{"m1", "^", "2"}], 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "2"], "[", "x", "]"}], "^", "2", " "}]}]], "*", 
     RowBox[{
      SubscriptBox["\[Iota]", "n"], "[", "x", "]"}], " ", "This", " ", 
     "substitution", " ", "is", " ", "actually", " ", "defined", " ", 
     "below"}]}]}], "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900405403396881*^9, 3.9004054847857103`*^9}, 
   3.9004107732934647`*^9, 3.900410822815127*^9, 3.900411021773497*^9, 
   3.9004766723332253`*^9, {3.905254149017682*^9, 3.905254179770789*^9}, {
   3.905254373158326*^9, 3.905254388262607*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"d300bd21-8b3f-4272-8e0d-9f251254664d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Subiota", " ", "=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Iota]", "n_"], "[", "x", "]"}], "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[CapitalGamma]", "n"], "2"], "*", 
    RowBox[{
     SubscriptBox["G", "n"], "[", "x", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"note", " ", 
     SubscriptBox["\[CapitalGamma]", "n"]}], " ", "=", " ", 
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"n", "+", 
      RowBox[{"3", "/", "2"}]}], "]"}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900405562871311*^9, 3.900405634462946*^9}, 
   3.900410777363306*^9, {3.900411347198926*^9, 3.900411349030218*^9}, {
   3.900411409150364*^9, 3.90041145112787*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"690c0f55-b900-46b6-b2c5-a466f37060c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Iota]", "n_"], "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["\[CapitalGamma]", "n"], " ", 
   RowBox[{
    SubscriptBox["G", "n"], "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.90040563537814*^9, 3.9004056525565987`*^9}, 
   3.900405924567061*^9, 3.900406015456258*^9, 3.900406435018635*^9, 
   3.900406495192068*^9, 3.900406567067737*^9, 3.900406622624275*^9, 
   3.900406886743428*^9, 3.9004082133228416`*^9, 3.900408244527925*^9, 
   3.900408291351355*^9, 3.900408424951625*^9, 3.900408489684773*^9, 
   3.9004087973935966`*^9, 3.900409425113422*^9, 3.900409484787363*^9, {
   3.900409526074945*^9, 3.90040954708741*^9}, 3.900409582351625*^9, 
   3.900409818938389*^9, 3.9004100070005407`*^9, 3.900410102607965*^9, 
   3.900410748703515*^9, {3.900410798002844*^9, 3.90041082515593*^9}, 
   3.900410856614773*^9, 3.900410917791808*^9, {3.900411002839148*^9, 
   3.900411023892206*^9}, 3.900411353366558*^9, 3.90041151770091*^9, 
   3.900414709770425*^9, 3.9004147555017567`*^9, {3.900415080182499*^9, 
   3.9004151058761387`*^9}, 3.9004151932655897`*^9, 3.9004152681579533`*^9, 
   3.90041545967732*^9, 3.9004155900784817`*^9, 3.9004156947950563`*^9, 
   3.900415849046825*^9, 3.9004166075274*^9, 3.9004696210821323`*^9, 
   3.900470035304083*^9, 3.900470720319325*^9, 3.900471747271132*^9, 
   3.9004718164941998`*^9, 3.900471992300419*^9, 3.900475694950947*^9, 
   3.9004757419216623`*^9, 3.900475969482036*^9, 3.9004760295842447`*^9, 
   3.900476390611549*^9, 3.900476563684787*^9, 3.900476780813491*^9, 
   3.900477766898904*^9, 3.900478104936171*^9, 3.90047821161825*^9, 
   3.900478310570228*^9, 3.900478668602531*^9, 3.900478829493492*^9, 
   3.900479047952202*^9, 3.9004791570826674`*^9, 3.900479310580957*^9, 
   3.900481171188586*^9, 3.900481252440935*^9, 3.900481326035925*^9, 
   3.900481412669745*^9, 3.900481495821143*^9, 3.9004815697769203`*^9, 
   3.900481703654929*^9, 3.9004865011412477`*^9, 3.9023808861971188`*^9, 
   3.902380986147847*^9, 3.902391024531659*^9, 3.903342853437398*^9, 
   3.9033588943468027`*^9, 3.903360560742167*^9, 3.9033613979099207`*^9, 
   3.903412479758533*^9, 3.90341254789673*^9, 3.90341422880066*^9, 
   3.903414288008521*^9, 3.903414813409972*^9, {3.903423353075914*^9, 
   3.903423354089119*^9}, 3.90342347572025*^9, {3.905252194949397*^9, 
   3.905252196176064*^9}, 3.9052522603851433`*^9, 3.90525233199829*^9, 
   3.905253722944179*^9, {3.9052539508733*^9, 3.905253952256999*^9}, 
   3.905254159023964*^9, {3.905254192743586*^9, 3.9052541942316103`*^9}, 
   3.905254290960863*^9, 3.905254393270587*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"84abacf7-c6b2-4710-8aaa-ce514a481b6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SubGamma", " ", "=", " ", 
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "n_"], "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}], ")"}], "!!"}], 
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}]], "*", 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900411463859309*^9, 3.900411514803471*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"a1a94b82-fc3f-430d-b1bf-6447e15ff0a1"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[CapitalGamma]", "n_"], "\[Rule]", 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "n"}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], "!!"}]}]}]], "Output",
 CellChangeTimes->{
  3.9004115177524633`*^9, 3.900414709781282*^9, 3.900414755536148*^9, {
   3.9004150802249928`*^9, 3.900415105910205*^9}, 3.900415193308139*^9, 
   3.9004152681898108`*^9, 3.9004154597097692`*^9, 3.900415590111414*^9, 
   3.900415694830779*^9, 3.900415849086446*^9, 3.900416607563676*^9, 
   3.900469621115309*^9, 3.900470035363059*^9, 3.900470720328714*^9, 
   3.9004717473048*^9, 3.900471816537208*^9, 3.900471992312998*^9, 
   3.900475694981163*^9, 3.9004757419488487`*^9, 3.900475969516222*^9, 
   3.900476029614087*^9, 3.900476390648004*^9, 3.900476563715891*^9, 
   3.9004767808559504`*^9, 3.9004777669216223`*^9, 3.900478104973364*^9, 
   3.9004782116471786`*^9, 3.900478310608993*^9, 3.9004786686310043`*^9, 
   3.900478829522582*^9, 3.9004790480210867`*^9, 3.900479157118125*^9, 
   3.900479310631102*^9, 3.9004811712207737`*^9, 3.900481252472142*^9, 
   3.900481326064509*^9, 3.900481412704605*^9, 3.9004814958629723`*^9, 
   3.900481569825122*^9, 3.900481703691231*^9, 3.900486501171763*^9, 
   3.902380886230597*^9, 3.902380986181319*^9, 3.902391024557901*^9, 
   3.903342853485952*^9, 3.9033588943719873`*^9, 3.9033605607671957`*^9, 
   3.903361397937132*^9, 3.903412479794186*^9, 3.903412547925543*^9, 
   3.9034142288314323`*^9, 3.903414288036813*^9, 3.903414813458383*^9, {
   3.903423353102941*^9, 3.9034233541121473`*^9}, 3.903423475750661*^9, {
   3.905252194976637*^9, 3.9052521961856527`*^9}, 3.9052522604125977`*^9, 
   3.905252332044187*^9, 3.905253722977952*^9, {3.905253950906698*^9, 
   3.9052539522848167`*^9}, 3.905254159054755*^9, {3.905254192783217*^9, 
   3.9052541942768793`*^9}, 3.905254290999589*^9, 3.905254393308441*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"d4ce3b6d-a134-4b95-b2f6-8e0e0013b433"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SubMejier", " ", "=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["G", "n_"], "[", "x", "]"}], " ", "\[Rule]", " ", 
   RowBox[{
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", "x"}], "]"}], "*", 
    RowBox[{
     SubscriptBox["g", "n"], "[", "x", "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900405675017486*^9, 3.9004057548243723`*^9}, 
   3.9004060064419003`*^9, 3.900410785852743*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"f0aaff91-2f1d-40e2-84ec-315511e01c70"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["G", "n_"], "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "x"}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{
    SubscriptBox["g", "n"], "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.900405729480672*^9, 3.900405924607263*^9, 3.900406015484742*^9, 
   3.900406435056028*^9, 3.900406495223634*^9, 3.900406567104184*^9, 
   3.900406622656596*^9, 3.9004068867709923`*^9, 3.900408213346451*^9, 
   3.900408244549697*^9, 3.900408291373478*^9, 3.9004084249756002`*^9, 
   3.900408489717046*^9, 3.900408797422632*^9, 3.900409425142671*^9, 
   3.900409484817774*^9, {3.90040952610881*^9, 3.9004095471156683`*^9}, 
   3.900409582377866*^9, 3.900409818966721*^9, 3.9004100070305767`*^9, 
   3.900410102638945*^9, 3.900410748736082*^9, {3.900410798050881*^9, 
   3.90041082520315*^9}, 3.900410856669127*^9, 3.900410917853752*^9, {
   3.900411002883151*^9, 3.9004110239493933`*^9}, 3.900411353417877*^9, 
   3.900411517800137*^9, 3.900414709822424*^9, 3.900414755569674*^9, {
   3.900415080266139*^9, 3.900415105942442*^9}, 3.9004151933499928`*^9, 
   3.9004152682238073`*^9, 3.9004154597436953`*^9, 3.900415590145495*^9, 
   3.900415694864623*^9, 3.900415849123596*^9, 3.900416607602913*^9, 
   3.900469621152843*^9, 3.900470035423856*^9, 3.900470720383106*^9, 
   3.900471747319117*^9, 3.900471816581622*^9, 3.9004719923552427`*^9, 
   3.900475695015401*^9, 3.900475741975831*^9, 3.900475969549996*^9, 
   3.900476029643221*^9, 3.900476390686418*^9, 3.900476563748361*^9, 
   3.900476780895261*^9, 3.900477766944746*^9, 3.9004781050111723`*^9, 
   3.900478211675914*^9, 3.900478310645702*^9, 3.9004786686609383`*^9, 
   3.90047882955343*^9, 3.900479048073792*^9, 3.90047915715539*^9, 
   3.900479310679619*^9, 3.900481171251916*^9, 3.900481252503729*^9, 
   3.900481326093299*^9, 3.900481412739645*^9, 3.900481495905342*^9, 
   3.9004815698664827`*^9, 3.9004817037277822`*^9, 3.900486501202613*^9, 
   3.902380886265209*^9, 3.902380986216316*^9, 3.9023910245855703`*^9, 
   3.9033428535250273`*^9, 3.903358894393735*^9, 3.903360560794469*^9, 
   3.903361397964704*^9, 3.903412479830305*^9, 3.903412547953107*^9, 
   3.9034142288619967`*^9, 3.903414288067545*^9, 3.903414813502336*^9, {
   3.903423353129498*^9, 3.903423354135558*^9}, 3.903423475779166*^9, {
   3.905252195005466*^9, 3.905252196215197*^9}, 3.9052522604414167`*^9, 
   3.905252332081061*^9, 3.905253723014564*^9, {3.90525395095442*^9, 
   3.905253952319314*^9}, 3.905254159085002*^9, {3.905254192821741*^9, 
   3.905254194323125*^9}, 3.905254291039446*^9, 3.9052543933396072`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"20d9487c-7a50-4eca-9cd4-fb359e88beb8"]
}, Open  ]],

Cell[TextData[{
 "Here the lowest order is 0, but we can start also at 2+n, since all the g \
for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "\[LessEqual]", " ", 
    RowBox[{"2", "+", "n"}]}], TraditionalForm]],ExpressionUUID->
  "98ac445b-a3da-4c92-840e-2fe45a4fd049"],
 " are zero"
}], "Text",
 CellChangeTimes->{{3.90047836444884*^9, 3.9004784656811733`*^9}, {
  3.90525118010538*^9, 
  3.905251182122428*^9}},ExpressionUUID->"0fb30e2b-1429-4122-b6dd-\
9f18d2ba8036"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Subg", " ", "=", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["g", "n_"], "[", "x", "]"}], "\[Rule]", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", "^", "p"}]], 
      SubscriptBox["g", 
       RowBox[{"n", ",", "p"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", " ", "0", ",", " ", 
       SubscriptBox["p", "max"]}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900405732185457*^9, 3.900405866965926*^9}, {
   3.900405902046667*^9, 3.900405906903987*^9}, {3.900410608266946*^9, 
   3.9004106112663507`*^9}, 3.9004107911237783`*^9, 3.9004783074830427`*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"08025616-d5fe-45f5-8f32-9449edd8eb52"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["g", "n_"], "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"p", "=", "0"}], 
    SubscriptBox["p", "max"]], 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"-", "p"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"n", ",", "p"}]]}]}]}]], "Output",
 CellChangeTimes->{
  3.90040586847892*^9, {3.900405908427947*^9, 3.9004059248135347`*^9}, 
   3.900406015689465*^9, 3.900406435278833*^9, 3.900406495437736*^9, 
   3.9004065673192043`*^9, 3.900406622870657*^9, 3.900406887000787*^9, 
   3.900408213566195*^9, 3.9004082447644033`*^9, 3.9004082915874863`*^9, 
   3.9004084251949873`*^9, 3.900408489937832*^9, 3.9004087976389*^9, 
   3.900409425356761*^9, 3.900409485038525*^9, {3.900409526324729*^9, 
   3.9004095473293037`*^9}, 3.900409582594624*^9, 3.900409819185042*^9, 
   3.900410007246461*^9, 3.9004101028631496`*^9, 3.9004107491161823`*^9, {
   3.9004107984425507`*^9, 3.900410825615245*^9}, 3.9004108570633*^9, 
   3.900410918367112*^9, {3.900411003251718*^9, 3.900411024317197*^9}, 
   3.900411353800932*^9, 3.900411518171363*^9, 3.900414710222312*^9, 
   3.900414755975119*^9, {3.900415080676136*^9, 3.900415106373067*^9}, 
   3.900415193771694*^9, 3.900415268650673*^9, 3.900415460171506*^9, 
   3.900415590555251*^9, 3.900415695282539*^9, 3.900415849541457*^9, 
   3.900416608019227*^9, 3.9004696217405853`*^9, 3.900470035805545*^9, 
   3.900470720753468*^9, 3.900471747710451*^9, 3.900471816961553*^9, 
   3.90047199311357*^9, 3.900475695437162*^9, 3.900475744492198*^9, 
   3.900475969944339*^9, 3.9004760300458813`*^9, 3.900476391097232*^9, 
   3.90047656435989*^9, 3.9004767831388273`*^9, 3.9004777673406553`*^9, 
   3.900478105574584*^9, 3.900478212240872*^9, 3.900478310786502*^9, 
   3.900478668800775*^9, 3.90047882971299*^9, 3.9004790485188*^9, 
   3.90047915728881*^9, 3.900479310830003*^9, 3.900481171397938*^9, 
   3.9004812528094273`*^9, 3.900481326227476*^9, 3.900481412878117*^9, 
   3.900481496045663*^9, 3.900481571872311*^9, 3.9004817038692617`*^9, 
   3.900486501492261*^9, 3.902380886588468*^9, 3.902380986368039*^9, 
   3.902391024739518*^9, 3.903342853823118*^9, 3.903358894690213*^9, 
   3.903360560930254*^9, 3.9033613981129913`*^9, 3.903412480211632*^9, 
   3.903412548091565*^9, 3.903414229033156*^9, 3.903414288366592*^9, 
   3.903414813644863*^9, {3.90342335341621*^9, 3.903423354261326*^9}, 
   3.903423475916637*^9, {3.9052521953751087`*^9, 3.905252196344326*^9}, 
   3.905252260583789*^9, 3.905252332563303*^9, 3.9052537233271027`*^9, {
   3.9052539512814703`*^9, 3.905253952531646*^9}, 3.905254159241393*^9, {
   3.905254193117366*^9, 3.9052541945231524`*^9}, 3.905254291326756*^9, 
   3.905254393498479*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"50aa25bd-7c49-4ba8-bc3e-e694d45b86bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Subiota", " ", "=", " ", 
  RowBox[{
   RowBox[{"Subiota", "/.", "SubMejier"}], "/.", "Subg"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9004059900886*^9, 3.900406039082836*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"335d311b-a244-4837-bc1f-a88f7dd4c450"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Iota]", "n_"], "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "x"}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   SubscriptBox["\[CapitalGamma]", "n"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"p", "=", "0"}], 
     SubscriptBox["p", "max"]], 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"-", "p"}]], " ", 
     SubscriptBox["g", 
      RowBox[{"n", ",", "p"}]]}]}]}]}]], "Output",
 CellChangeTimes->{{3.9004060157200813`*^9, 3.900406040606516*^9}, 
   3.900406435318625*^9, 3.900406495473413*^9, 3.900406567354074*^9, 
   3.900406622905176*^9, 3.900406887026527*^9, 3.900408213591507*^9, 
   3.900408244786875*^9, 3.900408291611237*^9, 3.900408425216258*^9, 
   3.900408489971169*^9, 3.900408797666057*^9, 3.90040942538623*^9, 
   3.900409485086101*^9, {3.9004095263549547`*^9, 3.900409547360276*^9}, 
   3.90040958261982*^9, 3.900409819213462*^9, 3.900410007279047*^9, 
   3.900410102895812*^9, 3.90041074915501*^9, {3.900410798490801*^9, 
   3.900410825660432*^9}, 3.900410857111538*^9, 3.900410918411818*^9, {
   3.900411003297502*^9, 3.900411024371798*^9}, 3.9004113538516617`*^9, 
   3.9004115182098427`*^9, 3.900414710266831*^9, 3.900414756009183*^9, {
   3.900415080719857*^9, 3.9004151064068613`*^9}, 3.900415193813074*^9, 
   3.9004152686822844`*^9, 3.900415460205051*^9, 3.900415590588516*^9, 
   3.900415695313211*^9, 3.900415849576662*^9, 3.900416608052827*^9, 
   3.900469621779552*^9, 3.900470035862818*^9, 3.9004707208068247`*^9, 
   3.9004717477462597`*^9, 3.9004718170099916`*^9, 3.9004719931604137`*^9, 
   3.900475695466824*^9, 3.900475744589901*^9, 3.900475969980301*^9, 
   3.9004760300791893`*^9, 3.900476391135153*^9, 3.900476564388666*^9, 
   3.900476783231529*^9, 3.900477767364421*^9, 3.900478105599517*^9, 
   3.900478212273616*^9, 3.90047831082495*^9, 3.90047866883283*^9, 
   3.900478829743989*^9, 3.900479048564193*^9, 3.9004791573252296`*^9, 
   3.900479310880165*^9, 3.900481171429266*^9, 3.9004812528401737`*^9, 
   3.9004813262573433`*^9, 3.900481412912919*^9, 3.900481496089897*^9, 
   3.9004815719902897`*^9, 3.9004817039049587`*^9, 3.900486501521734*^9, 
   3.902380886621814*^9, 3.9023809863987494`*^9, 3.90239102476502*^9, 
   3.903342853864234*^9, 3.903358894710103*^9, 3.9033605609527893`*^9, 
   3.903361398136989*^9, 3.903412480245461*^9, 3.903412548119734*^9, 
   3.9034142290661583`*^9, 3.9034142884036503`*^9, 3.9034148136740093`*^9, {
   3.9034233534534683`*^9, 3.903423354284052*^9}, 3.903423475957335*^9, {
   3.905252195402327*^9, 3.905252196373784*^9}, 3.905252260621315*^9, 
   3.905252332607662*^9, 3.905253723358304*^9, {3.90525395131429*^9, 
   3.90525395256612*^9}, 3.905254159268915*^9, {3.905254193158945*^9, 
   3.905254194561296*^9}, 3.905254291364698*^9, 3.905254393531649*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"fc2b35d5-bf3c-4dbb-8928-a7da2b546048"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"denominator", "[", "x_", "]"}], " ", "=", " ", 
  FractionBox["x", 
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "[", "x", "]"}], "^", "2", 
    " "}]]}], "\[IndentingNewLine]", 
 RowBox[{"Subkappa", ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Kappa]", "n_"], "[", "x", "]"}], "\[Rule]", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"denominator", "[", "x", "]"}], "*", 
     RowBox[{
      SubscriptBox["\[Iota]", "n"], "[", "x", "]"}]}], 
    RowBox[{"2", "*", 
     RowBox[{"m1", "^", "2"}]}]]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900406111588049*^9, 3.900406182828162*^9}, {
   3.9004106884258947`*^9, 3.900410695575596*^9}, 3.9004107672328253`*^9, 
   3.900410999811469*^9, 3.900476684042082*^9, {3.9052543446884003`*^9, 
   3.905254352911066*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"193aedb3-a7f4-4a5a-b9e7-5fe06310bd77"],

Cell[BoxData[
 FractionBox["x", 
  SuperscriptBox[
   RowBox[{
    SubscriptBox["k", "2"], "[", "x", "]"}], "2"]]], "Output",
 CellChangeTimes->{{3.900406139001741*^9, 3.900406143993594*^9}, 
   3.900406183738904*^9, 3.900406435354857*^9, 3.9004064955047407`*^9, 
   3.900406535994561*^9, 3.900406567389921*^9, 3.90040662294444*^9, 
   3.90040688705475*^9, 3.900408213619337*^9, 3.9004082448089027`*^9, 
   3.9004082916333637`*^9, 3.9004084252408333`*^9, 3.900408490001717*^9, 
   3.900408797693903*^9, 3.9004094254227*^9, 3.900409485115155*^9, {
   3.9004095263875*^9, 3.900409547391321*^9}, 3.900409582645177*^9, 
   3.900409819241503*^9, 3.900410007289157*^9, 3.9004101029285192`*^9, 
   3.900410749191553*^9, {3.90041079853822*^9, 3.900410825702302*^9}, 
   3.9004108571573687`*^9, 3.900410918455017*^9, {3.900411003307147*^9, 
   3.900411024422448*^9}, 3.9004113539009323`*^9, 3.900411518245386*^9, 
   3.9004147103123617`*^9, 3.900414756042313*^9, {3.900415080761524*^9, 
   3.900415106438294*^9}, 3.900415193850865*^9, 3.9004152687139072`*^9, 
   3.900415460237792*^9, 3.900415590624969*^9, 3.9004156953440943`*^9, 
   3.900415849613709*^9, 3.900416608088245*^9, 3.900469621814617*^9, 
   3.9004700359211283`*^9, 3.9004707208610497`*^9, 3.9004717477798767`*^9, 
   3.900471817063499*^9, 3.9004719932300577`*^9, 3.900475695497993*^9, 
   3.9004757446302032`*^9, 3.900475970015395*^9, 3.900476030119957*^9, 
   3.900476391173133*^9, 3.900476564420701*^9, 3.900476783267415*^9, 
   3.900477767390459*^9, 3.900478105632656*^9, 3.900478212303524*^9, 
   3.900478310861713*^9, 3.900478668861882*^9, 3.900478829777417*^9, 
   3.900479048606645*^9, 3.9004791573625937`*^9, 3.900479310927608*^9, 
   3.900481171463627*^9, 3.900481252873353*^9, 3.9004813262876883`*^9, 
   3.9004814129494047`*^9, 3.900481496134416*^9, 3.900481572031493*^9, 
   3.900481703944511*^9, 3.900486501551083*^9, 3.902380886657207*^9, 
   3.902380986433215*^9, 3.9023910247908783`*^9, 3.903342853922462*^9, 
   3.9033588947314034`*^9, 3.903360560977844*^9, 3.90336139816463*^9, 
   3.90341248028041*^9, 3.903412548152667*^9, 3.90341422910821*^9, 
   3.903414288442237*^9, 3.903414813705554*^9, {3.903423353490199*^9, 
   3.903423354307445*^9}, 3.9034234760014677`*^9, {3.9052521954312067`*^9, 
   3.905252196404595*^9}, 3.905252260649786*^9, 3.90525233264398*^9, 
   3.9052537233905687`*^9, {3.9052539513490047`*^9, 3.9052539526033297`*^9}, 
   3.905254159295991*^9, {3.905254193195778*^9, 3.9052541945981007`*^9}, 
   3.9052542914033957`*^9, 3.905254393565468*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"c15b3bf8-4725-4bcc-a9da-e0ef09d6f510"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SubK22", " ", "=", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "2"], "[", "x", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", "x"}], "]"}], "*", 
    RowBox[{"Sqrt", "[", 
     FractionBox["\[Pi]", 
      RowBox[{"2", "*", "x"}]], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", "A"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SubA", " ", "=", " ", 
  RowBox[{
   RowBox[{"A", "\[Rule]", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       SubscriptBox["a", "q"], 
       RowBox[{"x", "^", "q"}]], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", 
        SubscriptBox["q", "max"]}], "}"}]}], "]"}]}], "/.", 
   RowBox[{
    SubscriptBox["q", "max"], "\[Rule]", 
    "Nmax"}]}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9004061867638493`*^9, 3.90040626151252*^9}, {
   3.900406313683313*^9, 3.900406336325652*^9}, {3.9004063687454557`*^9, 
   3.900406426873725*^9}, {3.900406470282145*^9, 3.9004064854125633`*^9}, 
   3.900406530664364*^9, {3.900406602451866*^9, 3.900406615966366*^9}, {
   3.900408482348815*^9, 3.900408486251214*^9}, {3.900408779956395*^9, 
   3.9004087898770514`*^9}, {3.900471789312355*^9, 3.9004718030066757`*^9}, 
   3.900476686486395*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"ee92426d-c0e2-424b-aa62-452f0de44937"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["k", "2"], "[", "x", "]"}], "\[Rule]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "A"}], ")"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "x"}]], " ", 
   SqrtBox[
    FractionBox["\[Pi]", "2"]], " ", 
   SqrtBox[
    FractionBox["1", "x"]]}]}]], "Output",
 CellChangeTimes->{
  3.900406262185248*^9, {3.9004064283077097`*^9, 3.90040643543887*^9}, {
   3.900406486155658*^9, 3.90040649559169*^9}, 3.90040656747365*^9, {
   3.900406616942429*^9, 3.900406622979947*^9}, 3.9004068870846786`*^9, 
   3.90040821365226*^9, 3.900408244837565*^9, 3.900408291655882*^9, 
   3.900408425266575*^9, 3.9004084900324297`*^9, 3.90040879772521*^9, 
   3.900409425452636*^9, 3.900409485157977*^9, {3.900409526421966*^9, 
   3.9004095474333353`*^9}, 3.9004095826713047`*^9, 3.900409819270659*^9, 
   3.900410007324806*^9, 3.900410102965147*^9, 3.900410749236013*^9, {
   3.900410798594289*^9, 3.900410825741819*^9}, 3.9004108572027473`*^9, 
   3.900410918586182*^9, {3.9004110033651447`*^9, 3.900411024488504*^9}, 
   3.900411353963921*^9, 3.900411518284491*^9, 3.900414710356175*^9, 
   3.900414756077723*^9, {3.9004150807741632`*^9, 3.900415106471936*^9}, 
   3.900415193894261*^9, 3.900415268746778*^9, 3.9004154602824783`*^9, 
   3.900415590664958*^9, 3.900415695375787*^9, 3.9004158496556053`*^9, 
   3.9004166081243553`*^9, 3.900469621848295*^9, 3.900470035977517*^9, 
   3.9004707209109287`*^9, 3.900471747812975*^9, 3.900471817115623*^9, 
   3.900471993276042*^9, 3.900475695528392*^9, 3.900475744665018*^9, 
   3.900475970057198*^9, 3.900476030152055*^9, 3.9004763912137947`*^9, 
   3.9004765644528217`*^9, 3.900476783304308*^9, 3.90047776741693*^9, 
   3.900478105659539*^9, 3.9004782123438*^9, 3.9004783108970747`*^9, 
   3.9004786688939877`*^9, 3.9004788297910843`*^9, 3.900479048619811*^9, 
   3.900479157400208*^9, 3.900479310978557*^9, 3.900481171498823*^9, 
   3.90048125290716*^9, 3.900481326302655*^9, 3.900481413003541*^9, 
   3.900481496201519*^9, 3.9004815720883713`*^9, 3.900481703985214*^9, 
   3.900486501579702*^9, 3.902380886693042*^9, 3.9023809864689417`*^9, 
   3.902391024830113*^9, 3.903342853965481*^9, 3.903358894759508*^9, 
   3.90336056101398*^9, 3.903361398193042*^9, 3.903412480317958*^9, 
   3.903412548188315*^9, 3.903414229158972*^9, 3.903414288478816*^9, 
   3.903414813752565*^9, {3.90342335351707*^9, 3.9034233543318567`*^9}, 
   3.9034234760342093`*^9, {3.905252195468079*^9, 3.9052521964365664`*^9}, 
   3.905252260680653*^9, 3.905252332768586*^9, 3.9052537234234943`*^9, {
   3.905253951383463*^9, 3.905253952644239*^9}, 3.905254159325862*^9, {
   3.905254193250379*^9, 3.905254194645653*^9}, 3.905254291443346*^9, 
   3.905254393602425*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"7a93a65b-d2d3-4053-a032-7dc0fe903e90"],

Cell[BoxData[
 RowBox[{"A", "\[Rule]", 
  RowBox[{
   FractionBox[
    SubscriptBox["a", "1"], "x"], "+", 
   FractionBox[
    SubscriptBox["a", "2"], 
    SuperscriptBox["x", "2"]], "+", 
   FractionBox[
    SubscriptBox["a", "3"], 
    SuperscriptBox["x", "3"]], "+", 
   FractionBox[
    SubscriptBox["a", "4"], 
    SuperscriptBox["x", "4"]]}]}]], "Output",
 CellChangeTimes->{
  3.900406262185248*^9, {3.9004064283077097`*^9, 3.90040643543887*^9}, {
   3.900406486155658*^9, 3.90040649559169*^9}, 3.90040656747365*^9, {
   3.900406616942429*^9, 3.900406622979947*^9}, 3.9004068870846786`*^9, 
   3.90040821365226*^9, 3.900408244837565*^9, 3.900408291655882*^9, 
   3.900408425266575*^9, 3.9004084900324297`*^9, 3.90040879772521*^9, 
   3.900409425452636*^9, 3.900409485157977*^9, {3.900409526421966*^9, 
   3.9004095474333353`*^9}, 3.9004095826713047`*^9, 3.900409819270659*^9, 
   3.900410007324806*^9, 3.900410102965147*^9, 3.900410749236013*^9, {
   3.900410798594289*^9, 3.900410825741819*^9}, 3.9004108572027473`*^9, 
   3.900410918586182*^9, {3.9004110033651447`*^9, 3.900411024488504*^9}, 
   3.900411353963921*^9, 3.900411518284491*^9, 3.900414710356175*^9, 
   3.900414756077723*^9, {3.9004150807741632`*^9, 3.900415106471936*^9}, 
   3.900415193894261*^9, 3.900415268746778*^9, 3.9004154602824783`*^9, 
   3.900415590664958*^9, 3.900415695375787*^9, 3.9004158496556053`*^9, 
   3.9004166081243553`*^9, 3.900469621848295*^9, 3.900470035977517*^9, 
   3.9004707209109287`*^9, 3.900471747812975*^9, 3.900471817115623*^9, 
   3.900471993276042*^9, 3.900475695528392*^9, 3.900475744665018*^9, 
   3.900475970057198*^9, 3.900476030152055*^9, 3.9004763912137947`*^9, 
   3.9004765644528217`*^9, 3.900476783304308*^9, 3.90047776741693*^9, 
   3.900478105659539*^9, 3.9004782123438*^9, 3.9004783108970747`*^9, 
   3.9004786688939877`*^9, 3.9004788297910843`*^9, 3.900479048619811*^9, 
   3.900479157400208*^9, 3.900479310978557*^9, 3.900481171498823*^9, 
   3.90048125290716*^9, 3.900481326302655*^9, 3.900481413003541*^9, 
   3.900481496201519*^9, 3.9004815720883713`*^9, 3.900481703985214*^9, 
   3.900486501579702*^9, 3.902380886693042*^9, 3.9023809864689417`*^9, 
   3.902391024830113*^9, 3.903342853965481*^9, 3.903358894759508*^9, 
   3.90336056101398*^9, 3.903361398193042*^9, 3.903412480317958*^9, 
   3.903412548188315*^9, 3.903414229158972*^9, 3.903414288478816*^9, 
   3.903414813752565*^9, {3.90342335351707*^9, 3.9034233543318567`*^9}, 
   3.9034234760342093`*^9, {3.905252195468079*^9, 3.9052521964365664`*^9}, 
   3.905252260680653*^9, 3.905252332768586*^9, 3.9052537234234943`*^9, {
   3.905253951383463*^9, 3.905253952644239*^9}, 3.905254159325862*^9, {
   3.905254193250379*^9, 3.905254194645653*^9}, 3.905254291443346*^9, 
   3.905254393707746*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"ff6edb80-b193-44e2-ac49-0efa212ae90d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"denominator", "[", "x_", "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"denominator", "[", "x", "]"}], "/.", "SubK22"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.90040670584907*^9, 3.900406711650446*^9}, 
   3.9004067819007263`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"1f0a2ad0-9bc5-4205-98d6-d5ed35417d50"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "x"}]], " ", 
   SuperscriptBox["x", "2"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "A"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.900406567498804*^9, 3.900406623061843*^9, 3.9004067122218847`*^9, 
   3.900406782280882*^9, 3.900406887167624*^9, 3.900408213741913*^9, 
   3.9004082449366198`*^9, 3.900408291766109*^9, 3.9004084253609047`*^9, 
   3.900408490114359*^9, 3.900408797965006*^9, 3.900409425595274*^9, 
   3.9004094853030577`*^9, {3.900409526561795*^9, 3.900409547572221*^9}, 
   3.900409582837296*^9, 3.900409819415072*^9, 3.90041000749098*^9, 
   3.900410103105301*^9, 3.90041074937075*^9, {3.900410798734412*^9, 
   3.9004108258760557`*^9}, 3.900410857341634*^9, 3.90041091876842*^9, {
   3.900411003507327*^9, 3.900411024610217*^9}, 3.900411354092525*^9, 
   3.900411518417048*^9, 3.9004147104982157`*^9, 3.900414756214857*^9, {
   3.900415080951445*^9, 3.900415106621492*^9}, 3.900415194044202*^9, 
   3.90041526889741*^9, 3.9004154604470377`*^9, 3.900415590808166*^9, 
   3.900415695525168*^9, 3.900415849811859*^9, 3.900416608259396*^9, 
   3.9004696220788813`*^9, 3.9004700361102867`*^9, 3.900470721044376*^9, 
   3.9004717479492807`*^9, 3.900471817248806*^9, 3.900471993424058*^9, 
   3.900475695675048*^9, 3.900475744801289*^9, 3.900475970187105*^9, 
   3.900476030283288*^9, 3.9004763913543653`*^9, 3.900476564644773*^9, 
   3.900476783443637*^9, 3.9004777675572977`*^9, 3.900478105878347*^9, 
   3.90047821254883*^9, 3.900478311023121*^9, 3.900478669032392*^9, 
   3.9004788299585333`*^9, 3.9004790488605328`*^9, 3.90047915753533*^9, 
   3.900479311115262*^9, 3.9004811716504507`*^9, 3.900481253044548*^9, 
   3.9004813264567757`*^9, 3.9004814131519938`*^9, 3.900481496337842*^9, 
   3.900481572217558*^9, 3.900481704126486*^9, 3.9004865017071657`*^9, 
   3.902380886818527*^9, 3.902380986607854*^9, 3.902391024992971*^9, 
   3.903342854086444*^9, 3.903358894888329*^9, 3.90336056115903*^9, 
   3.903361398345159*^9, 3.903412480581642*^9, 3.9034125483345213`*^9, 
   3.903414229309403*^9, 3.903414288611355*^9, 3.903414813894863*^9, {
   3.9034233536436167`*^9, 3.903423354462799*^9}, 3.903423476185833*^9, {
   3.905252195600092*^9, 3.905252196584592*^9}, 3.905252260819603*^9, 
   3.905252332910946*^9, 3.905253723548388*^9, {3.9052539516763067`*^9, 
   3.9052539528069553`*^9}, 3.905254159459093*^9, {3.905254193383152*^9, 
   3.90525419481682*^9}, 3.9052542915635147`*^9, 3.9052543937380533`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"40bdbdd9-2143-44e7-bf68-7f676b2e1271"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"prefactor", "[", "x_", "]"}], " ", "=", " ", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "x"}]], " ", 
   FractionBox[
    SuperscriptBox["x", "2"], "\[Pi]"]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900406785867734*^9, 3.900406882480826*^9}, {
   3.900408205566255*^9, 3.9004082404733686`*^9}, 3.900408274827693*^9, 
   3.9004084223446293`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"5c87db61-9bbc-4865-9172-f5e35d9f60c9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "x"}]], " ", 
   SuperscriptBox["x", "2"]}], "\[Pi]"]], "Output",
 CellChangeTimes->{
  3.900408291797484*^9, 3.900408425397921*^9, 3.900408490140827*^9, 
   3.900408797992304*^9, 3.9004094256240597`*^9, 3.9004094853313723`*^9, 
   3.900409547604681*^9, 3.900409582866829*^9, 3.90040981944692*^9, 
   3.900410007525457*^9, 3.900410103135865*^9, 3.900410749405405*^9, {
   3.9004107987884274`*^9, 3.9004108259138308`*^9}, 3.900410857382865*^9, 
   3.900410918825906*^9, {3.900411003548719*^9, 3.900411024650606*^9}, 
   3.900411354129918*^9, 3.900411518452149*^9, 3.9004147105415173`*^9, 
   3.90041475625019*^9, {3.900415080993948*^9, 3.900415106653656*^9}, 
   3.900415194086977*^9, 3.9004152689379272`*^9, 3.900415460481175*^9, 
   3.900415590843163*^9, 3.900415695559215*^9, 3.9004158498449793`*^9, 
   3.90041660828541*^9, 3.9004696221178217`*^9, 3.900470036169983*^9, 
   3.900470721097052*^9, 3.900471747981868*^9, 3.900471817288068*^9, 
   3.9004719934716883`*^9, 3.900475695705739*^9, 3.900475744835778*^9, 
   3.90047597021976*^9, 3.9004760302928143`*^9, 3.9004763913891773`*^9, 
   3.9004765646870728`*^9, 3.900476783476856*^9, 3.900477767591535*^9, 
   3.900478105915012*^9, 3.900478212586677*^9, 3.900478311053784*^9, 
   3.900478669061792*^9, 3.9004788299895363`*^9, 3.9004790489055033`*^9, 
   3.900479157569767*^9, 3.9004793111621428`*^9, 3.900481171687602*^9, 
   3.900481253083685*^9, 3.9004813264897003`*^9, 3.9004814131846533`*^9, 
   3.900481496378937*^9, 3.900481572261282*^9, 3.9004817041631613`*^9, 
   3.9004865017367353`*^9, 3.90238088685524*^9, 3.902380986642811*^9, 
   3.902391025024213*^9, 3.9033428541217337`*^9, 3.903358894907269*^9, 
   3.903360561184654*^9, 3.903361398371118*^9, 3.903412480633376*^9, 
   3.9034125483774633`*^9, 3.903414229337344*^9, 3.903414288640567*^9, 
   3.903414813928071*^9, {3.9034233536745996`*^9, 3.903423354489963*^9}, 
   3.9034234762268887`*^9, {3.905252195630907*^9, 3.9052521966096983`*^9}, 
   3.9052522608496037`*^9, 3.905252332954694*^9, 3.9052537235721083`*^9, {
   3.905253951685604*^9, 3.905253952837182*^9}, 3.905254159485441*^9, {
   3.905254193426784*^9, 3.905254194849895*^9}, 3.9052542915997066`*^9, 
   3.905254393770368*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"2c38c549-bb1d-4e87-a205-ac9df3d915d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"denomnoprefac", "[", "x_", "]"}], " ", "=", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"denominator", "[", "x", "]"}], 
    RowBox[{"prefactor", "[", "x", "]"}]], "*", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "A"}], ")"}], "^", "2", " "}], 
    RowBox[{"1", "+", "B"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"SubB", "=", " ", 
  RowBox[{"B", "\[Rule]", " ", 
   RowBox[{
    RowBox[{"2", "A"}], "+", 
    RowBox[{"A", "^", "2"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900406785867734*^9, 3.900406882480826*^9}, {
   3.900408205566255*^9, 3.9004082404733686`*^9}, 3.900408274827693*^9, {
   3.900408339210628*^9, 3.900408370685102*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"217299f9-b999-46da-80df-09eadbf2951b"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"1", "+", "B"}]]], "Output",
 CellChangeTimes->{
  3.900406887196095*^9, {3.900408209957243*^9, 3.900408244968725*^9}, 
   3.900408291828395*^9, {3.900408350038698*^9, 3.900408373762632*^9}, 
   3.900408425426689*^9, 3.9004084901697063`*^9, 3.9004087980243063`*^9, 
   3.900409425658671*^9, 3.900409485360621*^9, 3.90040954763616*^9, 
   3.900409582895276*^9, 3.900409819478929*^9, 3.9004100075590982`*^9, 
   3.900410103167877*^9, 3.9004107494393272`*^9, {3.90041079883841*^9, 
   3.900410825952866*^9}, 3.900410857427183*^9, 3.9004109188871193`*^9, {
   3.900411003589067*^9, 3.9004110247337837`*^9}, 3.900411354168687*^9, 
   3.9004115184880733`*^9, 3.900414710585579*^9, 3.9004147562866993`*^9, {
   3.900415081037781*^9, 3.9004151066908913`*^9}, 3.900415194132257*^9, 
   3.900415268974843*^9, 3.9004154605165462`*^9, 3.900415590880047*^9, 
   3.9004156955944033`*^9, 3.900415849879939*^9, 3.900416608314719*^9, 
   3.900469622156426*^9, 3.9004700362320004`*^9, 3.9004707211492367`*^9, 
   3.90047174801606*^9, 3.900471817297703*^9, 3.9004719935200653`*^9, 
   3.900475695740267*^9, 3.900475744871789*^9, 3.900475970255146*^9, 
   3.900476030326651*^9, 3.900476391425058*^9, 3.900476564723658*^9, 
   3.900476783511183*^9, 3.9004777676264963`*^9, 3.900478105949193*^9, 
   3.900478212628141*^9, 3.900478311083798*^9, 3.900478669094598*^9, 
   3.9004788300213223`*^9, 3.9004790489490356`*^9, 3.900479157607499*^9, 
   3.90047931121032*^9, 3.90048117172751*^9, 3.90048125312027*^9, 
   3.9004813265205097`*^9, 3.9004814132171593`*^9, 3.9004814964222183`*^9, 
   3.9004815723046827`*^9, 3.9004817042023993`*^9, 3.900486501767158*^9, 
   3.902380886894637*^9, 3.9023809866773977`*^9, 3.902391025054037*^9, 
   3.903342854157955*^9, 3.903358894925973*^9, 3.9033605612103643`*^9, 
   3.9033613983967533`*^9, 3.9034124806481533`*^9, 3.903412548421114*^9, 
   3.903414229368102*^9, 3.9034142886683207`*^9, 3.9034148139617643`*^9, {
   3.903423353706431*^9, 3.903423354518404*^9}, 3.903423476261256*^9, {
   3.905252195662807*^9, 3.9052521966366177`*^9}, 3.905252260879187*^9, 
   3.905252332991708*^9, 3.905253723596509*^9, {3.9052539517240467`*^9, 
   3.905253952870417*^9}, 3.905254159511689*^9, {3.9052541935655613`*^9, 
   3.90525419488461*^9}, 3.905254291637107*^9, 3.905254393802927*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"c69826ce-4a75-40e7-b607-5655ea06afa7"],

Cell[BoxData[
 RowBox[{"B", "\[Rule]", 
  RowBox[{
   RowBox[{"2", " ", "A"}], "+", 
   SuperscriptBox["A", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.900406887196095*^9, {3.900408209957243*^9, 3.900408244968725*^9}, 
   3.900408291828395*^9, {3.900408350038698*^9, 3.900408373762632*^9}, 
   3.900408425426689*^9, 3.9004084901697063`*^9, 3.9004087980243063`*^9, 
   3.900409425658671*^9, 3.900409485360621*^9, 3.90040954763616*^9, 
   3.900409582895276*^9, 3.900409819478929*^9, 3.9004100075590982`*^9, 
   3.900410103167877*^9, 3.9004107494393272`*^9, {3.90041079883841*^9, 
   3.900410825952866*^9}, 3.900410857427183*^9, 3.9004109188871193`*^9, {
   3.900411003589067*^9, 3.9004110247337837`*^9}, 3.900411354168687*^9, 
   3.9004115184880733`*^9, 3.900414710585579*^9, 3.9004147562866993`*^9, {
   3.900415081037781*^9, 3.9004151066908913`*^9}, 3.900415194132257*^9, 
   3.900415268974843*^9, 3.9004154605165462`*^9, 3.900415590880047*^9, 
   3.9004156955944033`*^9, 3.900415849879939*^9, 3.900416608314719*^9, 
   3.900469622156426*^9, 3.9004700362320004`*^9, 3.9004707211492367`*^9, 
   3.90047174801606*^9, 3.900471817297703*^9, 3.9004719935200653`*^9, 
   3.900475695740267*^9, 3.900475744871789*^9, 3.900475970255146*^9, 
   3.900476030326651*^9, 3.900476391425058*^9, 3.900476564723658*^9, 
   3.900476783511183*^9, 3.9004777676264963`*^9, 3.900478105949193*^9, 
   3.900478212628141*^9, 3.900478311083798*^9, 3.900478669094598*^9, 
   3.9004788300213223`*^9, 3.9004790489490356`*^9, 3.900479157607499*^9, 
   3.90047931121032*^9, 3.90048117172751*^9, 3.90048125312027*^9, 
   3.9004813265205097`*^9, 3.9004814132171593`*^9, 3.9004814964222183`*^9, 
   3.9004815723046827`*^9, 3.9004817042023993`*^9, 3.900486501767158*^9, 
   3.902380886894637*^9, 3.9023809866773977`*^9, 3.902391025054037*^9, 
   3.903342854157955*^9, 3.903358894925973*^9, 3.9033605612103643`*^9, 
   3.9033613983967533`*^9, 3.9034124806481533`*^9, 3.903412548421114*^9, 
   3.903414229368102*^9, 3.9034142886683207`*^9, 3.9034148139617643`*^9, {
   3.903423353706431*^9, 3.903423354518404*^9}, 3.903423476261256*^9, {
   3.905252195662807*^9, 3.9052521966366177`*^9}, 3.905252260879187*^9, 
   3.905252332991708*^9, 3.905253723596509*^9, {3.9052539517240467`*^9, 
   3.905253952870417*^9}, 3.905254159511689*^9, {3.9052541935655613`*^9, 
   3.90525419488461*^9}, 3.905254291637107*^9, 3.9052543938055363`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"c1b41bcc-832b-4b7a-af3f-fbd5e2770455"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<B is small, we can use the geometric expansion, replacing the \
denominator with no prefactor with the geometric expansion\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<See the introduction for the order of the geometric expansion\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"denomnoprefac", "[", "x_", "]"}], "=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "r"}], " ", "*", " ", 
     RowBox[{"B", "^", "r"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900408500797573*^9, 3.900408716714821*^9}, {
   3.900408924033619*^9, 3.900408942482801*^9}, {3.900471502480854*^9, 
   3.9004715065754833`*^9}, 3.900471809884768*^9, {3.900471870589386*^9, 
   3.900471897979072*^9}, {3.900476724615056*^9, 3.9004767490263767`*^9}, {
   3.9034131941252203`*^9, 3.903413200103725*^9}, {3.90341326090107*^9, 
   3.903413281755641*^9}, {3.90341338045475*^9, 3.9034134300249567`*^9}, 
   3.9052511901207457`*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"f5e374df-b5ce-40a7-8d20-d5a57f0b6dc2"],

Cell[CellGroupData[{

Cell[BoxData["\<\"B is small, we can use the geometric expansion, replacing \
the denominator with no prefactor with the geometric expansion\"\>"], "Print",\

 CellChangeTimes->{
  3.9004087181782293`*^9, 3.90040879805252*^9, 3.900409425693721*^9, 
   3.900409485390925*^9, 3.900409547673162*^9, 3.900409582930366*^9, 
   3.9004098195160503`*^9, 3.900410007597837*^9, 3.900410103203992*^9, 
   3.9004107494775667`*^9, {3.900410798954493*^9, 3.900410826026794*^9}, 
   3.900410857475318*^9, 3.900410918948668*^9, {3.900411003641238*^9, 
   3.900411024779434*^9}, 3.900411354247477*^9, 3.9004115185256357`*^9, 
   3.900414710632915*^9, 3.900414756328508*^9, {3.900415081089719*^9, 
   3.900415106729981*^9}, 3.900415194242152*^9, 3.900415269016474*^9, 
   3.900415460560149*^9, 3.900415590931271*^9, 3.900415695642687*^9, 
   3.900415849918927*^9, 3.900416608346623*^9, 3.900469622200119*^9, 
   3.900470036331201*^9, 3.900470721205715*^9, 3.9004717480463676`*^9, 
   3.900471817366623*^9, {3.9004718756999187`*^9, 3.900471899156664*^9}, 
   3.900471993572033*^9, 3.9004756957767277`*^9, 3.90047574490834*^9, 
   3.9004759703037558`*^9, 3.900476030362268*^9, 3.9004763914620667`*^9, 
   3.900476564769196*^9, 3.9004767835512733`*^9, 3.900477767666704*^9, 
   3.900478105990117*^9, 3.9004782126761723`*^9, 3.900478311118524*^9, 
   3.90047866912658*^9, 3.900478830054955*^9, 3.900479048995244*^9, 
   3.900479157650773*^9, 3.9004793112564917`*^9, 3.9004811717689743`*^9, 
   3.900481253265218*^9, 3.9004813265533047`*^9, 3.900481413255485*^9, 
   3.900481496468204*^9, 3.900481572322085*^9, 3.900481704246044*^9, 
   3.900486501806028*^9, 3.902380886999118*^9, 3.902380986711315*^9, 
   3.9023910251008587`*^9, 3.903342854260388*^9, 3.9033588949477882`*^9, 
   3.903360561238841*^9, 3.903361398424444*^9, 3.9034124806960707`*^9, 
   3.903412548456202*^9, 3.9034132005375023`*^9, {3.9034132677347727`*^9, 
   3.903413282291799*^9}, {3.903413392218121*^9, 3.9034134306319647`*^9}, 
   3.9034142293973846`*^9, 3.903414288725337*^9, 3.903414813995388*^9, {
   3.903423353717576*^9, 3.903423354557578*^9}, 3.903423476293408*^9, {
   3.905252195696594*^9, 3.9052521966673803`*^9}, 3.90525226091078*^9, 
   3.905252333027519*^9, 3.9052537236209993`*^9, 3.905253817293459*^9, {
   3.9052539517645283`*^9, 3.905253952914186*^9}, 3.905254159541505*^9, {
   3.905254193626295*^9, 3.9052541949189577`*^9}, 3.905254291744995*^9, 
   3.9052543938394613`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"62bcb028-1fc7-42eb-9038-4bd38b1dda82"],

Cell[BoxData["\<\"See the introduction for the order of the geometric \
expansion\"\>"], "Print",
 CellChangeTimes->{
  3.9004087181782293`*^9, 3.90040879805252*^9, 3.900409425693721*^9, 
   3.900409485390925*^9, 3.900409547673162*^9, 3.900409582930366*^9, 
   3.9004098195160503`*^9, 3.900410007597837*^9, 3.900410103203992*^9, 
   3.9004107494775667`*^9, {3.900410798954493*^9, 3.900410826026794*^9}, 
   3.900410857475318*^9, 3.900410918948668*^9, {3.900411003641238*^9, 
   3.900411024779434*^9}, 3.900411354247477*^9, 3.9004115185256357`*^9, 
   3.900414710632915*^9, 3.900414756328508*^9, {3.900415081089719*^9, 
   3.900415106729981*^9}, 3.900415194242152*^9, 3.900415269016474*^9, 
   3.900415460560149*^9, 3.900415590931271*^9, 3.900415695642687*^9, 
   3.900415849918927*^9, 3.900416608346623*^9, 3.900469622200119*^9, 
   3.900470036331201*^9, 3.900470721205715*^9, 3.9004717480463676`*^9, 
   3.900471817366623*^9, {3.9004718756999187`*^9, 3.900471899156664*^9}, 
   3.900471993572033*^9, 3.9004756957767277`*^9, 3.90047574490834*^9, 
   3.9004759703037558`*^9, 3.900476030362268*^9, 3.9004763914620667`*^9, 
   3.900476564769196*^9, 3.9004767835512733`*^9, 3.900477767666704*^9, 
   3.900478105990117*^9, 3.9004782126761723`*^9, 3.900478311118524*^9, 
   3.90047866912658*^9, 3.900478830054955*^9, 3.900479048995244*^9, 
   3.900479157650773*^9, 3.9004793112564917`*^9, 3.9004811717689743`*^9, 
   3.900481253265218*^9, 3.9004813265533047`*^9, 3.900481413255485*^9, 
   3.900481496468204*^9, 3.900481572322085*^9, 3.900481704246044*^9, 
   3.900486501806028*^9, 3.902380886999118*^9, 3.902380986711315*^9, 
   3.9023910251008587`*^9, 3.903342854260388*^9, 3.9033588949477882`*^9, 
   3.903360561238841*^9, 3.903361398424444*^9, 3.9034124806960707`*^9, 
   3.903412548456202*^9, 3.9034132005375023`*^9, {3.9034132677347727`*^9, 
   3.903413282291799*^9}, {3.903413392218121*^9, 3.9034134306319647`*^9}, 
   3.9034142293973846`*^9, 3.903414288725337*^9, 3.903414813995388*^9, {
   3.903423353717576*^9, 3.903423354557578*^9}, 3.903423476293408*^9, {
   3.905252195696594*^9, 3.9052521966673803`*^9}, 3.90525226091078*^9, 
   3.905252333027519*^9, 3.9052537236209993`*^9, 3.905253817293459*^9, {
   3.9052539517645283`*^9, 3.905253952914186*^9}, 3.905254159541505*^9, {
   3.905254193626295*^9, 3.9052541949189577`*^9}, 3.905254291744995*^9, 
   3.9052543938418303`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"c7005c79-c989-45d5-97f4-91c6de327e73"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"1", "-", "B", "+", 
  SuperscriptBox["B", "2"], "-", 
  SuperscriptBox["B", "3"], "+", 
  SuperscriptBox["B", "4"]}]], "Output",
 CellChangeTimes->{
  3.9004087181837893`*^9, 3.900408798058531*^9, 3.900409425698194*^9, 
   3.900409485396119*^9, 3.900409547679042*^9, 3.900409582936151*^9, 
   3.900409819522913*^9, 3.900410007603455*^9, 3.9004101032097816`*^9, 
   3.9004107494848022`*^9, {3.90041079896174*^9, 3.900410826034631*^9}, 
   3.900410857484582*^9, 3.900410918956819*^9, {3.900411003648404*^9, 
   3.900411024786828*^9}, 3.900411354255535*^9, 3.9004115185332947`*^9, 
   3.900414710638975*^9, 3.900414756334207*^9, {3.900415081097226*^9, 
   3.9004151067359743`*^9}, 3.900415194249796*^9, 3.9004152690231333`*^9, 
   3.900415460566369*^9, 3.900415590938018*^9, 3.900415695649603*^9, 
   3.900415849925487*^9, 3.900416608353478*^9, 3.90046962220533*^9, 
   3.900470036337974*^9, 3.9004707212123528`*^9, 3.900471748052058*^9, 
   3.900471817374578*^9, {3.900471875706193*^9, 3.900471899164009*^9}, 
   3.900471993578965*^9, 3.900475695783039*^9, 3.900475744914599*^9, 
   3.900475970311481*^9, 3.9004760303673973`*^9, 3.900476391467675*^9, 
   3.900476564778829*^9, 3.900476783558123*^9, 3.900477767673047*^9, 
   3.900478105999824*^9, 3.900478212684724*^9, 3.9004783111259003`*^9, 
   3.900478669133767*^9, 3.900478830061935*^9, 3.900479049003888*^9, 
   3.900479157657609*^9, 3.900479311264864*^9, 3.900481171774777*^9, 
   3.900481253273477*^9, 3.900481326560576*^9, 3.900481413261655*^9, 
   3.900481496474648*^9, 3.900481572330577*^9, 3.900481704253829*^9, 
   3.900486501810959*^9, 3.902380887006913*^9, 3.9023809867179737`*^9, 
   3.902391025109544*^9, 3.903342854267791*^9, 3.9033588949524593`*^9, 
   3.903360561243888*^9, 3.90336139843052*^9, 3.903412480706438*^9, 
   3.903412548460949*^9, 3.903413200545961*^9, {3.903413267742454*^9, 
   3.903413282300071*^9}, {3.903413392224785*^9, 3.9034134306377983`*^9}, 
   3.903414229404415*^9, 3.9034142887322206`*^9, 3.903414814001938*^9, {
   3.903423353722843*^9, 3.903423354563398*^9}, 3.903423476298397*^9, {
   3.905252195701589*^9, 3.9052521966719112`*^9}, 3.9052522609155684`*^9, 
   3.9052523330345783`*^9, 3.905253723627256*^9, 3.9052538172997007`*^9, {
   3.905253951770421*^9, 3.905253952921824*^9}, 3.905254159547442*^9, {
   3.905254193637821*^9, 3.905254194925997*^9}, 3.905254291750437*^9, 
   3.905254393846326*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"367c946d-5bc9-402a-8488-913d20ec9a8e"]
}, Open  ]],

Cell[TextData[{
 "Mathematica manges the power expansion of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["K", "2"], "2"], "(", "x", ")"}], TraditionalForm]],
  ExpressionUUID->"52248710-b85c-4119-adce-1ab46880b890"],
 " directly, so we can directly compute the coefficients of B:"
}], "Text",
 CellChangeTimes->{{3.903242692792244*^9, 3.903242756994635*^9}, {
  3.903242787852079*^9, 
  3.9032427904557858`*^9}},ExpressionUUID->"2bbf238e-3534-4217-8d7d-\
deb406a3194d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Bessel2AsymptoticPolynome", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "x"}], "]"}], "*", "2", "*", 
     RowBox[{"x", "/", "\[Pi]"}], "*", 
     RowBox[{"Normal", "[", 
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{"x", "\[Element]", "Reals"}], ",", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Power", "[", 
           RowBox[{
            RowBox[{"BesselK", "[", 
             RowBox[{"2", ",", "x"}], "]"}], ",", "2"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "\[Infinity]", ",", " ", 
            RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    ",", "x"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"SubB", "=", " ", 
  RowBox[{"B", "\[Rule]", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      SubscriptBox["b", "i"], 
      RowBox[{"x", "^", "i"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "Nmax"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.903358675754654*^9, 3.903358677193119*^9}, {
   3.9033587128524723`*^9, 3.903358713611024*^9}, {3.903359003611861*^9, 
   3.9033590039537497`*^9}, {3.903412986695155*^9, 3.903412989665914*^9}, 
   3.905252313194592*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"9bb09145-42d5-46b0-9ebf-b5e7a19de6d9"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox["315", 
   RowBox[{"2048", " ", 
    SuperscriptBox["x", "4"]}]], "+", 
  FractionBox["315", 
   RowBox[{"128", " ", 
    SuperscriptBox["x", "3"]}]], "+", 
  FractionBox["165", 
   RowBox[{"32", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox["15", 
   RowBox[{"4", " ", "x"}]]}]], "Output",
 CellChangeTimes->{
  3.903328865693243*^9, 3.903329306535617*^9, 3.903329467074313*^9, 
   3.9033296404140043`*^9, 3.903329774053136*^9, 3.903329843385405*^9, 
   3.903330234409503*^9, 3.903330413984707*^9, 3.903330610737034*^9, 
   3.903330739027546*^9, 3.903330809801771*^9, 3.9033309544205008`*^9, 
   3.903331031820715*^9, 3.903331174592843*^9, 3.9033318102725058`*^9, {
   3.903331849298222*^9, 3.903331861529106*^9}, {3.903332352853278*^9, 
   3.9033323673568983`*^9}, 3.9033588950101423`*^9, 3.90335900586329*^9, 
   3.903360561301794*^9, 3.9033613984907093`*^9, 3.90341248082327*^9, 
   3.903412548517708*^9, 3.903412990750548*^9, 3.903414229470821*^9, 
   3.903414288824212*^9, 3.903414814057639*^9, {3.903423353809601*^9, 
   3.903423354624838*^9}, 3.903423476355481*^9, {3.90525219585462*^9, 
   3.9052521967210283`*^9}, 3.90525226096859*^9, 3.905252333098916*^9, 
   3.905253723711768*^9, 3.905253820285728*^9, {3.905253951859745*^9, 
   3.905253952999775*^9}, 3.905254159610663*^9, {3.9052541937334623`*^9, 
   3.905254195100163*^9}, 3.9052542918064327`*^9, 3.905254393899726*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"5b9a5be6-8e76-4093-9b4c-1143cb8ae76f"],

Cell[BoxData[
 RowBox[{"B", "\[Rule]", 
  RowBox[{
   FractionBox[
    SubscriptBox["b", "1"], "x"], "+", 
   FractionBox[
    SubscriptBox["b", "2"], 
    SuperscriptBox["x", "2"]], "+", 
   FractionBox[
    SubscriptBox["b", "3"], 
    SuperscriptBox["x", "3"]], "+", 
   FractionBox[
    SubscriptBox["b", "4"], 
    SuperscriptBox["x", "4"]]}]}]], "Output",
 CellChangeTimes->{
  3.903328865693243*^9, 3.903329306535617*^9, 3.903329467074313*^9, 
   3.9033296404140043`*^9, 3.903329774053136*^9, 3.903329843385405*^9, 
   3.903330234409503*^9, 3.903330413984707*^9, 3.903330610737034*^9, 
   3.903330739027546*^9, 3.903330809801771*^9, 3.9033309544205008`*^9, 
   3.903331031820715*^9, 3.903331174592843*^9, 3.9033318102725058`*^9, {
   3.903331849298222*^9, 3.903331861529106*^9}, {3.903332352853278*^9, 
   3.9033323673568983`*^9}, 3.9033588950101423`*^9, 3.90335900586329*^9, 
   3.903360561301794*^9, 3.9033613984907093`*^9, 3.90341248082327*^9, 
   3.903412548517708*^9, 3.903412990750548*^9, 3.903414229470821*^9, 
   3.903414288824212*^9, 3.903414814057639*^9, {3.903423353809601*^9, 
   3.903423354624838*^9}, 3.903423476355481*^9, {3.90525219585462*^9, 
   3.9052521967210283`*^9}, 3.90525226096859*^9, 3.905252333098916*^9, 
   3.905253723711768*^9, 3.905253820285728*^9, {3.905253951859745*^9, 
   3.905253952999775*^9}, 3.905254159610663*^9, {3.9052541937334623`*^9, 
   3.905254195100163*^9}, 3.9052542918064327`*^9, 3.905254393902822*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"0b26e0b0-b571-44a1-bd5a-062aacd0f634"]
}, Open  ]],

Cell["\<\
Extracting the coefficients of the polynome in the Bessel function \
\>", "Text",
 CellChangeTimes->{{3.9004785694565897`*^9, 
  3.900478599505645*^9}},ExpressionUUID->"cd626a4f-7ab2-42eb-bd2f-\
09a8401e3e5b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Subb", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", " ", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Subb", "=", " ", 
    RowBox[{"Append", "[", 
     RowBox[{"Subb", ",", " ", 
      RowBox[{
       SubscriptBox["b", "n"], "\[Rule]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"List", "@@", "Bessel2AsymptoticPolynome"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Exponent", "[", 
              RowBox[{"#", ",", "x"}], "]"}], "==", 
             RowBox[{"-", "n"}]}], "&"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"x", "^", "n"}]}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "n", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "Subb", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"denomnoprefac", "[", "x", "]"}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.900475562292212*^9, 3.900475685542644*^9}, {
   3.900475961315103*^9, 3.900475966400223*^9}, {3.903330271586072*^9, 
   3.9033302960598783`*^9}, {3.903330385059148*^9, 3.9033303851770153`*^9}, {
   3.903413641334591*^9, 3.9034136554913197`*^9}, 3.905251209750258*^9, {
   3.905253795170847*^9, 3.905253807649585*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"0740596e-014e-45f2-8028-2a5de811ac84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["b", "0"], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["b", "1"], "\[Rule]", 
    FractionBox["15", "4"]}], ",", 
   RowBox[{
    SubscriptBox["b", "2"], "\[Rule]", 
    FractionBox["165", "32"]}], ",", 
   RowBox[{
    SubscriptBox["b", "3"], "\[Rule]", 
    FractionBox["315", "128"]}], ",", 
   RowBox[{
    SubscriptBox["b", "4"], "\[Rule]", 
    FractionBox["315", "2048"]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.90047568200576*^9, 3.900475696084144*^9}, 
   3.900475745161669*^9, 3.90047597064248*^9, 3.9004760306223297`*^9, 
   3.900476391713463*^9, 3.900476565063759*^9, 3.900476783852169*^9, 
   3.900477768052312*^9, 3.9004781062621527`*^9, 3.9004782129729567`*^9, 
   3.900478311342052*^9, 3.900478669363441*^9, 3.9004790516929207`*^9, 
   3.900479311625749*^9, 3.90048117209447*^9, 3.900481253639043*^9, 
   3.9004814135770473`*^9, 3.9004814968685017`*^9, 3.900481573066826*^9, 
   3.900481704678505*^9, 3.900486502190442*^9, 3.9023808873511677`*^9, 
   3.9023809870873623`*^9, {3.903330287152521*^9, 3.9033302965732613`*^9}, {
   3.903330378457608*^9, 3.903330385973969*^9}, 3.903330416901245*^9, 
   3.903330613854891*^9, 3.903330742317607*^9, 3.903330812784833*^9, 
   3.9033309574793*^9, 3.903331032360199*^9, 3.903331175083305*^9, 
   3.9033318107220697`*^9, {3.903331849756181*^9, 3.9033318619669313`*^9}, {
   3.903332353280649*^9, 3.9033323677727203`*^9}, 3.903358895149398*^9, 
   3.903359007561253*^9, 3.903360561329764*^9, 3.903361398529419*^9, 
   3.903412480874907*^9, 3.90341254855098*^9, 3.903413656071309*^9, 
   3.90341422955479*^9, 3.903414288862587*^9, 3.9034148141389313`*^9, {
   3.903423353843997*^9, 3.903423354718814*^9}, 3.903423476445848*^9, {
   3.9052521958968277`*^9, 3.905252196760354*^9}, 3.905252261004301*^9, 
   3.905252333135488*^9, 3.905253723857196*^9, 3.905253776904612*^9, {
   3.9052538081850443`*^9, 3.905253824704908*^9}, {3.905253951903152*^9, 
   3.9052539530337543`*^9}, 3.9052541596374493`*^9, {3.905254193793385*^9, 
   3.9052541951473846`*^9}, 3.905254291836274*^9, 3.90525439393484*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"e8a2f5c8-c2a2-4a23-a346-d66ba73dc600"],

Cell[BoxData[
 RowBox[{"1", "-", "B", "+", 
  SuperscriptBox["B", "2"], "-", 
  SuperscriptBox["B", "3"], "+", 
  SuperscriptBox["B", "4"]}]], "Print",
 CellChangeTimes->{{3.90047568200576*^9, 3.900475696084144*^9}, 
   3.900475745161669*^9, 3.90047597064248*^9, 3.9004760306223297`*^9, 
   3.900476391713463*^9, 3.900476565063759*^9, 3.900476783852169*^9, 
   3.900477768052312*^9, 3.9004781062621527`*^9, 3.9004782129729567`*^9, 
   3.900478311342052*^9, 3.900478669363441*^9, 3.9004790516929207`*^9, 
   3.900479311625749*^9, 3.90048117209447*^9, 3.900481253639043*^9, 
   3.9004814135770473`*^9, 3.9004814968685017`*^9, 3.900481573066826*^9, 
   3.900481704678505*^9, 3.900486502190442*^9, 3.9023808873511677`*^9, 
   3.9023809870873623`*^9, {3.903330287152521*^9, 3.9033302965732613`*^9}, {
   3.903330378457608*^9, 3.903330385973969*^9}, 3.903330416901245*^9, 
   3.903330613854891*^9, 3.903330742317607*^9, 3.903330812784833*^9, 
   3.9033309574793*^9, 3.903331032360199*^9, 3.903331175083305*^9, 
   3.9033318107220697`*^9, {3.903331849756181*^9, 3.9033318619669313`*^9}, {
   3.903332353280649*^9, 3.9033323677727203`*^9}, 3.903358895149398*^9, 
   3.903359007561253*^9, 3.903360561329764*^9, 3.903361398529419*^9, 
   3.903412480874907*^9, 3.90341254855098*^9, 3.903413656071309*^9, 
   3.90341422955479*^9, 3.903414288862587*^9, 3.9034148141389313`*^9, {
   3.903423353843997*^9, 3.903423354718814*^9}, 3.903423476445848*^9, {
   3.9052521958968277`*^9, 3.905252196760354*^9}, 3.905252261004301*^9, 
   3.905252333135488*^9, 3.905253723857196*^9, 3.905253776904612*^9, {
   3.9052538081850443`*^9, 3.905253824704908*^9}, {3.905253951903152*^9, 
   3.9052539530337543`*^9}, 3.9052541596374493`*^9, {3.905254193793385*^9, 
   3.9052541951473846`*^9}, 3.905254291836274*^9, 3.9052543939372387`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"7bf1a83c-3cc4-471f-91b6-c31b1e82fcee"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.903413656048545*^9, 3.903413675066431*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"a6eb6ced-a086-4ded-b77c-71796bd846b4"],

Cell["Expanding each power of B up to the needed order in x", "Text",
 CellChangeTimes->{{3.903358840431185*^9, 3.903358849472149*^9}, {
  3.9033590491230583`*^9, 
  3.903359051907877*^9}},ExpressionUUID->"772a3fd5-0456-4b54-b4b8-\
3e73a9e186d2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"monomiallist", "=", " ", 
  RowBox[{"List", "@@", " ", 
   RowBox[{"denomnoprefac", "[", "x", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polynome", "=", 
   SubscriptBox["b", "0"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "1"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"monomial", "=", " ", 
     RowBox[{"monomiallist", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Working on the term \>\"", ",", " ", "monomial"}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"monomial", " ", "=", " ", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial", "/.", "SubB"}], " ", "//", "Expand"}], ",", " ", 
        
        RowBox[{"{", 
         RowBox[{"x", ",", "\[Infinity]", ",", "Nmax"}], "}"}]}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"polynome", "+=", " ", "monomial"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"polynome", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"polynome", ",", " ", "x"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9033289722063093`*^9, 3.90332902478299*^9}, {
   3.903329315951746*^9, 3.9033293216646757`*^9}, {3.9033293770904493`*^9, 
   3.903329441138612*^9}, {3.903329492170569*^9, 3.9033296029084253`*^9}, {
   3.9033297671899014`*^9, 3.903329798127008*^9}, {3.903329866716007*^9, 
   3.903329876240962*^9}, {3.903358860516583*^9, 3.903358867550291*^9}, {
   3.903358956748513*^9, 3.9033590404319687`*^9}, {3.903359071417244*^9, 
   3.90335914314893*^9}, {3.903359193963249*^9, 3.903359198770452*^9}, {
   3.9033592397736673`*^9, 3.9033592749789248`*^9}, {3.903359376358204*^9, 
   3.903359459639027*^9}, {3.90335952679383*^9, 3.903359565576532*^9}, {
   3.903359610899238*^9, 3.9033596261321983`*^9}, {3.903359686285355*^9, 
   3.903359751420301*^9}, {3.903359861366868*^9, 3.903359916699964*^9}, {
   3.903360104974721*^9, 3.903360123598072*^9}, {3.90336016229014*^9, 
   3.903360183571258*^9}, 3.9033602720763407`*^9, {3.9033603210541477`*^9, 
   3.903360325956232*^9}, {3.9033603848244543`*^9, 3.903360445507272*^9}, {
   3.903360488986369*^9, 3.903360500931856*^9}, {3.903360532561798*^9, 
   3.903360543764957*^9}, {3.903360603316916*^9, 3.903360693202038*^9}, {
   3.903360748121743*^9, 3.9033607625760202`*^9}, {3.9033608807083406`*^9, 
   3.903360880862978*^9}, {3.903360922300436*^9, 3.903360924131778*^9}, {
   3.903361011251446*^9, 3.903361134109845*^9}, {3.9034141512086277`*^9, 
   3.9034141581441603`*^9}, {3.903414192693201*^9, 3.903414238357152*^9}, {
   3.903414411888804*^9, 3.9034144351706057`*^9}, {3.903414562896285*^9, 
   3.903414567781418*^9}, {3.905251220556501*^9, 3.90525122245173*^9}, {
   3.9052535991101093`*^9, 3.905253617037579*^9}, {3.905253667694162*^9, 
   3.905253693739119*^9}, {3.905253746166442*^9, 3.9052537587423*^9}, {
   3.9052539071254873`*^9, 3.905253928128174*^9}, {3.905254036204246*^9, 
   3.905254036703746*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"eccb2076-40a9-4b0e-bf61-d955dfb4f3b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "B"}], ",", 
   SuperscriptBox["B", "2"], ",", 
   RowBox[{"-", 
    SuperscriptBox["B", "3"]}], ",", 
   SuperscriptBox["B", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.903359917504133*^9, 3.903359938485417*^9}, {
   3.903360126037582*^9, 3.903360130410965*^9}, {3.903360171486149*^9, 
   3.9033601842039337`*^9}, 3.9033603265538607`*^9, 3.903360387050178*^9, 
   3.9033604478917913`*^9, {3.903360545432252*^9, 3.903360561353983*^9}, {
   3.903360604645409*^9, 3.903360693835856*^9}, {3.90336075025875*^9, 
   3.903360763175399*^9}, 3.903360881354767*^9, 3.903360924420965*^9, 
   3.9033610362755404`*^9, 3.9033610698880663`*^9, {3.903361124348531*^9, 
   3.9033611382313766`*^9}, 3.90336139856522*^9, 3.9034124809293327`*^9, 
   3.903412548579705*^9, 3.903414158183947*^9, 3.9034142296133823`*^9, 
   3.903414288965911*^9, 3.903414414583745*^9, 3.903414484308674*^9, 
   3.903414569753324*^9, 3.903414814188654*^9, {3.9034233539264317`*^9, 
   3.903423354754788*^9}, 3.9034234764975433`*^9, {3.9052521959310007`*^9, 
   3.905252196794321*^9}, 3.905252261041066*^9, {3.905252333175334*^9, 
   3.905252344776696*^9}, {3.9052536013619757`*^9, 3.90525361747311*^9}, {
   3.90525369449622*^9, 3.905253724151622*^9}, {3.905253762039166*^9, 
   3.9052537785958843`*^9}, 3.90525382680836*^9, {3.9052539519749317`*^9, 
   3.9052539531534986`*^9}, 3.905254159673355*^9, {3.9052541938668623`*^9, 
   3.905254195230088*^9}, 3.90525429187048*^9, 3.90525439397851*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"06e89a3b-0a87-4051-9fa3-12a3c1f94525"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Working on the term \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "B"}]}],
  SequenceForm["Working on the term ", -$CellContext`B],
  Editable->False]], "Print",
 CellChangeTimes->{{3.905253601365028*^9, 3.905253617476719*^9}, {
   3.905253694500099*^9, 3.905253724154229*^9}, {3.9052537620423*^9, 
   3.9052537785991163`*^9}, 3.905253826811969*^9, {3.9052539519799213`*^9, 
   3.90525395316103*^9}, 3.905254159677342*^9, {3.905254193871991*^9, 
   3.905254195234086*^9}, 3.905254291873395*^9, 3.90525439398177*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"13834ac1-524b-4dc8-b9e2-5b0730606891"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Working on the term \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["B", "2"]}],
  SequenceForm["Working on the term ", $CellContext`B^2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.905253601365028*^9, 3.905253617476719*^9}, {
   3.905253694500099*^9, 3.905253724154229*^9}, {3.9052537620423*^9, 
   3.9052537785991163`*^9}, 3.905253826811969*^9, {3.9052539519799213`*^9, 
   3.90525395316103*^9}, 3.905254159677342*^9, {3.905254193871991*^9, 
   3.905254195234086*^9}, 3.905254291873395*^9, 3.905254393984028*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"2c6ab2df-9753-4eea-921f-3cd2d3ad8456"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Working on the term \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    SuperscriptBox["B", "3"]}]}],
  SequenceForm["Working on the term ", -$CellContext`B^3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.905253601365028*^9, 3.905253617476719*^9}, {
   3.905253694500099*^9, 3.905253724154229*^9}, {3.9052537620423*^9, 
   3.9052537785991163`*^9}, 3.905253826811969*^9, {3.9052539519799213`*^9, 
   3.90525395316103*^9}, 3.905254159677342*^9, {3.905254193871991*^9, 
   3.905254195234086*^9}, 3.905254291873395*^9, 3.90525439398878*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"bccd5e11-36d1-4160-8eb8-d5ca23f78d8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Working on the term \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["B", "4"]}],
  SequenceForm["Working on the term ", $CellContext`B^4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.905253601365028*^9, 3.905253617476719*^9}, {
   3.905253694500099*^9, 3.905253724154229*^9}, {3.9052537620423*^9, 
   3.9052537785991163`*^9}, 3.905253826811969*^9, {3.9052539519799213`*^9, 
   3.90525395316103*^9}, 3.905254159677342*^9, {3.905254193871991*^9, 
   3.905254195234086*^9}, 3.905254291873395*^9, 3.905254394014803*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"718eae7f-781c-4779-8048-58d4815b2f57"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  SubscriptBox["b", "0"], "-", 
  FractionBox[
   SubscriptBox["b", "1"], "x"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["b", "1", "2"], "-", 
    SubscriptBox["b", "2"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["b", "1", "3"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "2"]}], "-", 
    SubscriptBox["b", "3"]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["b", "1", "4"], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox["b", "2"]}], "+", 
    SubsuperscriptBox["b", "2", "2"], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "3"]}], "-", 
    SubscriptBox["b", "4"]}], 
   SuperscriptBox["x", "4"]]}]], "Output",
 CellChangeTimes->{{3.903359917504133*^9, 3.903359938485417*^9}, {
   3.903360126037582*^9, 3.903360130410965*^9}, {3.903360171486149*^9, 
   3.9033601842039337`*^9}, 3.9033603265538607`*^9, 3.903360387050178*^9, 
   3.9033604478917913`*^9, {3.903360545432252*^9, 3.903360561353983*^9}, {
   3.903360604645409*^9, 3.903360693835856*^9}, {3.90336075025875*^9, 
   3.903360763175399*^9}, 3.903360881354767*^9, 3.903360924420965*^9, 
   3.9033610362755404`*^9, 3.9033610698880663`*^9, {3.903361124348531*^9, 
   3.9033611382313766`*^9}, 3.90336139856522*^9, 3.9034124809293327`*^9, 
   3.903412548579705*^9, 3.903414158183947*^9, 3.9034142296133823`*^9, 
   3.903414288965911*^9, 3.903414414583745*^9, 3.903414484308674*^9, 
   3.903414569753324*^9, 3.903414814188654*^9, {3.9034233539264317`*^9, 
   3.903423354754788*^9}, 3.9034234764975433`*^9, {3.9052521959310007`*^9, 
   3.905252196794321*^9}, 3.905252261041066*^9, {3.905252333175334*^9, 
   3.905252344776696*^9}, {3.9052536013619757`*^9, 3.90525361747311*^9}, {
   3.90525369449622*^9, 3.905253724151622*^9}, {3.905253762039166*^9, 
   3.9052537785958843`*^9}, 3.90525382680836*^9, {3.9052539519749317`*^9, 
   3.9052539531534986`*^9}, 3.905254159673355*^9, {3.9052541938668623`*^9, 
   3.905254195230088*^9}, 3.90525429187048*^9, 3.90525439401873*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"c5c960a0-2e47-4d77-978a-b02742a20267"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"denomnoprefac", "[", "x_", "]"}], "=", "polynome"}]], "Input",
 CellChangeTimes->{{3.903358880318445*^9, 3.9033588910199633`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"3ac0fe66-23d8-48f8-8abf-cfcd6a45f185"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["b", "0"], "-", 
  FractionBox[
   SubscriptBox["b", "1"], "x"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["b", "1", "2"], "-", 
    SubscriptBox["b", "2"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["b", "1", "3"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "2"]}], "-", 
    SubscriptBox["b", "3"]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["b", "1", "4"], "-", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["b", "1", "2"], " ", 
     SubscriptBox["b", "2"]}], "+", 
    SubsuperscriptBox["b", "2", "2"], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["b", "1"], " ", 
     SubscriptBox["b", "3"]}], "-", 
    SubscriptBox["b", "4"]}], 
   SuperscriptBox["x", "4"]]}]], "Output",
 CellChangeTimes->{3.903360460453813*^9, 3.903361142163492*^9, 
  3.903361398597135*^9, 3.90341261694569*^9, 3.903414229651115*^9, 
  3.9034148142947598`*^9, 3.903423354850366*^9, 3.903423476582513*^9, 
  3.905252196866664*^9, 3.9052522611150293`*^9, 3.905253731577121*^9, 
  3.905253833743005*^9, 3.9052539532049*^9, 3.9052541597407913`*^9, 
  3.905254195295075*^9, 3.9052542985599318`*^9, 3.905254394054495*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"420854d4-20a8-4872-95bd-afedd5a2c521"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", "\"\<We reproduced eq (40/46) in [1]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"denominator", "[", "x_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"prefactor", "[", "x", "]"}], "*", 
     RowBox[{"denomnoprefac", "[", "x", "]"}]}], "/.", "Subb"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.9004102975039*^9, 3.9004104368948097`*^9}, {
  3.90041046862138*^9, 3.900410486675715*^9}, {3.900412081441698*^9, 
  3.900412082164001*^9}, {3.900471970854451*^9, 3.900471977277083*^9}, {
  3.9004816274044952`*^9, 3.900481643411065*^9}, {3.903361180241661*^9, 
  3.903361182559202*^9}, {3.903361232857925*^9, 3.9033612512352257`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"43958da5-26e7-40fb-ae32-920ed8143114"],

Cell[BoxData["\<\"We reproduced eq (40/46) in [1]\"\>"], "Print",
 CellChangeTimes->{
  3.900410491076788*^9, 3.900410749773168*^9, {3.900410799295615*^9, 
   3.9004108262788982`*^9}, 3.900410857820958*^9, 3.900410919342791*^9, {
   3.900411004055176*^9, 3.9004110251509733`*^9}, 3.9004113545182323`*^9, 
   3.900411518791586*^9, 3.900414711061736*^9, 3.9004147566889753`*^9, {
   3.9004150815107393`*^9, 3.9004151070747232`*^9}, 3.900415194611988*^9, 
   3.9004152694288273`*^9, 3.9004154609418297`*^9, 3.900415591329062*^9, 
   3.900415696088835*^9, 3.90041585024722*^9, 3.900416608592957*^9, 
   3.900469622663735*^9, 3.900470036788505*^9, 3.900470721644211*^9, 
   3.900471748332255*^9, 3.900471817835857*^9, 3.9004719226859827`*^9, 
   3.9004719939449787`*^9, 3.900475696126895*^9, 3.900475745196865*^9, 
   3.900475970679352*^9, 3.900476030655561*^9, 3.900476391750196*^9, 
   3.900476565124442*^9, 3.900476783899757*^9, 3.9004777680946083`*^9, 
   3.900478106302066*^9, 3.900478213014358*^9, 3.9004783113776693`*^9, 
   3.900478669396701*^9, 3.900479051736629*^9, 3.900479311671412*^9, 
   3.900481172147599*^9, 3.9004812536847878`*^9, 3.900481413629407*^9, 
   3.900481496913604*^9, 3.900481573127239*^9, 3.900481704726046*^9, 
   3.9004865022247458`*^9, 3.9023808873941402`*^9, 3.902380987127489*^9, 
   3.903342854607201*^9, 3.903361201482283*^9, 3.903361251930786*^9, 
   3.9033613986246777`*^9, 3.9034126169839773`*^9, 3.90341422971318*^9, 
   3.903414814328143*^9, 3.90342335486445*^9, 3.903423476613841*^9, 
   3.905252196896978*^9, 3.905252261153159*^9, 3.9052538368057423`*^9, 
   3.9052539532424383`*^9, 3.905254159769184*^9, 3.9052541953396273`*^9, 
   3.905254300845087*^9, 3.905254394096548*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"858ddf9a-a9a7-4273-8566-d6f2a85cc30c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"285", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]]}], 
   RowBox[{"16", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"51435", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]]}], 
   RowBox[{"1024", " ", "\[Pi]", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2115", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]]}], 
   RowBox[{"64", " ", "\[Pi]", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]], " ", "x"}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "x"}]], " ", 
    SuperscriptBox["x", "2"]}], "\[Pi]"]}]], "Output",
 CellChangeTimes->{
  3.900410437400426*^9, 3.9004104910791817`*^9, 3.900410749775461*^9, {
   3.900410799298135*^9, 3.900410826281314*^9}, 3.9004108578231373`*^9, 
   3.900410919345764*^9, {3.90041100405733*^9, 3.900411025153337*^9}, 
   3.900411354520619*^9, 3.900411518793936*^9, 3.900414711064391*^9, 
   3.9004147566914*^9, {3.900415081513554*^9, 3.900415107077157*^9}, 
   3.9004151946151743`*^9, 3.900415269431918*^9, 3.9004154609448547`*^9, 
   3.9004155913313713`*^9, 3.900415696091527*^9, 3.900415850249846*^9, 
   3.900416608595395*^9, 3.9004696226660423`*^9, 3.900470036790851*^9, 
   3.900470721646929*^9, 3.9004717483342752`*^9, 3.900471817837941*^9, 
   3.900471922688614*^9, 3.900471993948058*^9, 3.90047569612917*^9, 
   3.900475745199698*^9, 3.900475970681723*^9, 3.900476030657817*^9, 
   3.900476391752924*^9, 3.900476565128174*^9, 3.900476783903038*^9, 
   3.900477768097474*^9, 3.900478106304937*^9, 3.900478213017418*^9, 
   3.900478311380039*^9, 3.9004786693992653`*^9, 3.9004790517394667`*^9, 
   3.9004793116739807`*^9, 3.900481172150136*^9, 3.900481253689871*^9, 
   3.9004814136320467`*^9, 3.90048149691686*^9, 3.900481573131093*^9, 
   3.900481704729865*^9, 3.900486502227756*^9, 3.9023808874058867`*^9, 
   3.902380987130269*^9, 3.9033428546092873`*^9, 3.903361201485051*^9, 
   3.9033612519339046`*^9, 3.903361398627204*^9, 3.903412616986639*^9, 
   3.9034142297158823`*^9, 3.9034148143305197`*^9, 3.9034233548677883`*^9, 
   3.9034234766158752`*^9, 3.905252196898944*^9, 3.905252261155613*^9, 
   3.905253836809943*^9, 3.9052539532456217`*^9, 3.9052541597712507`*^9, 
   3.9052541953430147`*^9, 3.905254300850585*^9, 3.905254394099166*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"7dc557e6-5b77-4811-8d5b-bd0ac188767d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", "\"\<The sigmav is\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigmav", "[", "x", "]"}], "/.", "Subkappa"}], "/.", 
  "Subiota"}]}], "Input",
 CellChangeTimes->{{3.9004104585055447`*^9, 3.900410465250259*^9}, {
  3.9004105626342916`*^9, 3.9004105787951193`*^9}, {3.9004106213936872`*^9, 
  3.90041063134474*^9}, {3.900410719286388*^9, 3.900410735481822*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"ba3d754b-a8cf-4b51-842b-df7a56a22880"],

Cell[BoxData["\<\"The sigmav is\"\>"], "Print",
 CellChangeTimes->{{3.9004107363028183`*^9, 3.900410749811586*^9}, {
   3.9004107993119307`*^9, 3.9004108263208847`*^9}, {3.90041085785725*^9, 
   3.900410865306985*^9}, 3.900410919429734*^9, {3.900411004123639*^9, 
   3.9004110252051277`*^9}, 3.900411354559599*^9, 3.900411518828704*^9, 
   3.9004147111154222`*^9, 3.900414756739938*^9, {3.900415081565031*^9, 
   3.900415107117564*^9}, 3.900415194681243*^9, 3.9004152695116673`*^9, 
   3.900415461012074*^9, 3.9004155913789883`*^9, 3.900415696149226*^9, 
   3.90041585031467*^9, 3.900416608623164*^9, 3.9004696227145767`*^9, 
   3.900470036851068*^9, 3.900470721721349*^9, 3.9004717483661346`*^9, 
   3.9004718178872004`*^9, 3.900471924674403*^9, 3.900471993994336*^9, 
   3.900475696168447*^9, 3.900475745239298*^9, 3.900475970714675*^9, 
   3.900476030697257*^9, 3.90047639178577*^9, 3.900476565174589*^9, 
   3.9004767839371567`*^9, 3.900477768131617*^9, 3.900478106347385*^9, 
   3.900478213056168*^9, 3.900478311436678*^9, 3.900478669455069*^9, 
   3.900479051778378*^9, 3.900479311719235*^9, 3.900481172179121*^9, 
   3.900481253729905*^9, 3.900481413666013*^9, {3.900481488313622*^9, 
   3.900481496965082*^9}, 3.900481573192666*^9, 3.900481704766798*^9, 
   3.9004865022536173`*^9, 3.902380887449314*^9, 3.902380987165181*^9, 
   3.903342854644877*^9, 3.9033613986520777`*^9, 3.9034126170115547`*^9, 
   3.903414229747736*^9, 3.903414814362608*^9, 3.903423354912719*^9, 
   3.9034234766620407`*^9, 3.905252196927907*^9, 3.905252261191695*^9, 
   3.9052538536396847`*^9, 3.905253953286476*^9, 3.90525415979814*^9, 
   3.905254195376552*^9, 3.905254257427792*^9, {3.905254291948007*^9, 
   3.90525430440203*^9}, 3.905254394140809*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"8bf5c3d9-16ba-47ee-a4c0-ca2053f6cca4"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "x"}]], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"285", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"16", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"51435", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"1024", " ", "\[Pi]", " ", 
        SuperscriptBox["x", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2115", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"64", " ", "\[Pi]", " ", "x"}]], "-", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]], " ", "x"}], 
       RowBox[{"2", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]], " ", 
        SuperscriptBox["x", "2"]}], "\[Pi]"]}], ")"}], " ", 
    SubscriptBox["W", "0"], " ", 
    SubscriptBox["\[CapitalGamma]", "0"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"p", "=", "0"}], 
      SubscriptBox["p", "max"]], 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"-", "p"}]], " ", 
      SubscriptBox["g", 
       RowBox[{"0", ",", "p"}]]}]}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["m1", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "x"}]], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"285", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"16", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"51435", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"1024", " ", "\[Pi]", " ", 
        SuperscriptBox["x", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2115", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"64", " ", "\[Pi]", " ", "x"}]], "-", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]], " ", "x"}], 
       RowBox[{"2", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]], " ", 
        SuperscriptBox["x", "2"]}], "\[Pi]"]}], ")"}], " ", 
    SubscriptBox["W", "1"], " ", 
    SubscriptBox["\[CapitalGamma]", "1"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"p", "=", "0"}], 
      SubscriptBox["p", "max"]], 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"-", "p"}]], " ", 
      SubscriptBox["g", 
       RowBox[{"1", ",", "p"}]]}]}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["m1", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "x"}]], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"285", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"16", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"51435", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"1024", " ", "\[Pi]", " ", 
        SuperscriptBox["x", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2115", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"64", " ", "\[Pi]", " ", "x"}]], "-", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]], " ", "x"}], 
       RowBox[{"2", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]], " ", 
        SuperscriptBox["x", "2"]}], "\[Pi]"]}], ")"}], " ", 
    SubscriptBox["W", "2"], " ", 
    SubscriptBox["\[CapitalGamma]", "2"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"p", "=", "0"}], 
      SubscriptBox["p", "max"]], 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"-", "p"}]], " ", 
      SubscriptBox["g", 
       RowBox[{"2", ",", "p"}]]}]}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["m1", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "x"}]], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"285", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"16", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"51435", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"1024", " ", "\[Pi]", " ", 
        SuperscriptBox["x", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2115", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"64", " ", "\[Pi]", " ", "x"}]], "-", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]], " ", "x"}], 
       RowBox[{"2", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]], " ", 
        SuperscriptBox["x", "2"]}], "\[Pi]"]}], ")"}], " ", 
    SubscriptBox["W", "3"], " ", 
    SubscriptBox["\[CapitalGamma]", "3"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"p", "=", "0"}], 
      SubscriptBox["p", "max"]], 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"-", "p"}]], " ", 
      SubscriptBox["g", 
       RowBox[{"3", ",", "p"}]]}]}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["m1", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "x"}]], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"285", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"16", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"51435", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"1024", " ", "\[Pi]", " ", 
        SuperscriptBox["x", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2115", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]]}], 
       RowBox[{"64", " ", "\[Pi]", " ", "x"}]], "-", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]], " ", "x"}], 
       RowBox[{"2", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "x"}]], " ", 
        SuperscriptBox["x", "2"]}], "\[Pi]"]}], ")"}], " ", 
    SubscriptBox["W", "4"], " ", 
    SubscriptBox["\[CapitalGamma]", "4"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"p", "=", "0"}], 
      SubscriptBox["p", "max"]], 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"-", "p"}]], " ", 
      SubscriptBox["g", 
       RowBox[{"4", ",", "p"}]]}]}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox["m1", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.900410736304905*^9, 3.90041074981378*^9}, {
   3.900410799820307*^9, 3.90041082684009*^9}, {3.9004108583489656`*^9, 
   3.9004108653098173`*^9}, 3.900410919874596*^9, {3.900411004539556*^9, 
   3.900411025624896*^9}, 3.900411354998248*^9, 3.900411519296433*^9, 
   3.900414711581666*^9, 3.9004147572202063`*^9, {3.900415082073245*^9, 
   3.900415107617406*^9}, 3.900415195156073*^9, 3.9004152700073843`*^9, 
   3.9004154615090857`*^9, 3.900415591876767*^9, 3.900415696735825*^9, 
   3.900415850808126*^9, 3.900416609141492*^9, 3.900469623157045*^9, 
   3.900470037261167*^9, 3.900470722167555*^9, 3.900471748813601*^9, 
   3.9004718183348637`*^9, 3.900471924678686*^9, 3.9004719944769382`*^9, 
   3.9004756962806892`*^9, 3.900475745384905*^9, 3.900475971170598*^9, 
   3.9004760311733637`*^9, 3.900476392277274*^9, 3.9004765659177723`*^9, 
   3.900476784614484*^9, 3.9004777685903807`*^9, 3.900478107144142*^9, 
   3.900478213852592*^9, 3.900478311915947*^9, 3.900478669951909*^9, 
   3.9004790522494383`*^9, 3.900479312182757*^9, 3.9004811726584053`*^9, 
   3.900481254501794*^9, 3.900481414125375*^9, {3.900481488365224*^9, 
   3.900481497450161*^9}, 3.900481573853259*^9, 3.9004817061691093`*^9, 
   3.90048650363456*^9, 3.902380888874219*^9, 3.902380988598321*^9, 
   3.9033428551962976`*^9, 3.903361399269375*^9, 3.903412618347705*^9, 
   3.9034142297511883`*^9, 3.9034148149663*^9, 3.9034233555198307`*^9, 
   3.903423477319631*^9, 3.905252196930375*^9, 3.9052522611939917`*^9, 
   3.905253854224193*^9, 3.905253953829702*^9, 3.9052541604182587`*^9, 
   3.9052541959657707`*^9, 3.905254257439905*^9, {3.9052542925183764`*^9, 
   3.905254304408635*^9}, 3.905254394780451*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"e28f2cc1-07e6-4216-81a8-f261cf498a1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  "\"\<If we want an expansion up to x^-Nmax, the expansion of the Mejier \
functions has to stop for \!\(\*SubscriptBox[\(p\), \(max\)]\)=Nmax+2\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.900411097550495*^9, 3.900411101281885*^9}, {
  3.900411158543501*^9, 3.900411213299365*^9}, {3.903361443569352*^9, 
  3.90336144916885*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"631bb005-d14e-457e-88d2-1e262598bb29"],

Cell[BoxData["\<\"If we want an expansion up to x^-Nmax, the expansion of the \
Mejier functions has to stop for \\!\\(\\*SubscriptBox[\\(p\\), \
\\(max\\)]\\)=Nmax+2\"\>"], "Print",
 CellChangeTimes->{
  3.900411355035305*^9, 3.90041151932973*^9, 3.900414711632111*^9, 
   3.900414757267943*^9, {3.9004150821194687`*^9, 3.900415107661819*^9}, 
   3.900415195244391*^9, 3.900415270056293*^9, 3.900415461562344*^9, 
   3.900415591926619*^9, 3.900415696833292*^9, 3.900415850855014*^9, 
   3.9004166091707973`*^9, 3.900469623248959*^9, 3.900470037386492*^9, 
   3.900470722212722*^9, 3.900471748849448*^9, 3.900471818384138*^9, 
   3.900471994544767*^9, 3.900475696313702*^9, 3.9004757455196877`*^9, 
   3.90047597120652*^9, 3.900476031211131*^9, 3.900476392313657*^9, 
   3.900476565965143*^9, 3.90047678469622*^9, 3.900477768622183*^9, 
   3.900478107278146*^9, 3.9004782139044228`*^9, 3.900478311947102*^9, 
   3.9004786699854*^9, 3.90047905232132*^9, 3.90047931222991*^9, 
   3.900481172686983*^9, 3.90048125456568*^9, 3.9004814141635637`*^9, 
   3.900481497488893*^9, 3.900481573919392*^9, 3.900481706253648*^9, 
   3.900486503746924*^9, 3.90238088899415*^9, 3.9023809887026653`*^9, 
   3.903342855462801*^9, 3.903361399316484*^9, 3.903361451362266*^9, 
   3.9034126184044333`*^9, 3.903414229774116*^9, 3.903414814996854*^9, 
   3.903423355572261*^9, 3.9034234773662033`*^9, 3.9052521970055437`*^9, 
   3.905252261203141*^9, 3.9052538566516743`*^9, 3.905253953858061*^9, 
   3.9052541605116673`*^9, 3.905254196009555*^9, 3.9052543949078407`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"2c002fa2-39a5-474e-88a7-f9cd4927387d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sigmav", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"sigmav", "[", "x", "]"}], "/.", "Subkappa"}], "/.", 
        "Subiota"}], "/.", 
       RowBox[{
        SubscriptBox["p", "max"], "\[Rule]", " ", 
        RowBox[{"Nmax", "+", "2"}]}]}], ",", "x"}], "]"}], "/.", 
    "SubGamma"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900411221874235*^9, 3.900411244176611*^9}, {
   3.900411528690955*^9, 3.900411533704474*^9}, {3.900415067672694*^9, 
   3.900415076376925*^9}, 3.900469614096624*^9, {3.9004716455909348`*^9, 
   3.900471647713999*^9}, 3.900479358651513*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"b550d0c9-4c68-491a-ac1c-5a045e876dc0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Remove", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "g", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["g", "n_"], "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"Exp", "[", 
     RowBox[{"2", "*", "x"}], "]"}], 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}]], "*", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"x", "\[Element]", "Reals"}], ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "0", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}], ",", 
                RowBox[{"1", "/", "2"}], ",", " ", 
                RowBox[{
                 RowBox[{"-", "n"}], "-", 
                 RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"x", "^", "2"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], 
        "]"}]}], "]"}], ",", "x"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", 
     SubscriptBox["g", "n"], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["g", "n"], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["g", "n"], "[", "x", "]"}], "//", "Simplify"}], ",", 
       "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<g_\>\"", ",", "n", ",", "\"\<=\>\"", ",", 
      SubscriptBox["g", "n"]}], "]"}], ";"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.900414200581882*^9, 3.900414267760725*^9}, {
   3.900414318013917*^9, 3.900414444321598*^9}, {3.900414537244073*^9, 
   3.900414704891323*^9}, {3.900414742388154*^9, 3.900414775233691*^9}, 
   3.900414811692389*^9, {3.9004148471505117`*^9, 3.9004149361261187`*^9}, 
   3.9004149665621634`*^9, {3.900415050500895*^9, 3.900415056545568*^9}, {
   3.9004151009054537`*^9, 3.900415101600964*^9}, {3.9004151804188547`*^9, 
   3.900415190501596*^9}, {3.9004152606380157`*^9, 3.90041526485077*^9}, {
   3.900415388701831*^9, 3.900415454257503*^9}, {3.9004155164074*^9, 
   3.900415580829441*^9}, {3.9004156635822773`*^9, 3.900415688359647*^9}, {
   3.900415723509378*^9, 3.9004157707290297`*^9}, {3.900471654855056*^9, 
   3.900471656400426*^9}, {3.900482599695736*^9, 3.900482603428289*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"8f662c05-65d0-405b-9966-5276e27a34aa"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g_\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"128", " ", 
      SuperscriptBox["x", "5"]}]], "-", 
    FractionBox["3", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox["3", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "3"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "2"]]}]}],
  SequenceForm[
  "g_", 0, "=", Rational[15, 128] $CellContext`x^(-5) + 
   Rational[-3, 32] $CellContext`x^(-4) + 
   Rational[3, 4] $CellContext`x^(-3) + $CellContext`x^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+ImtYS3xfxvHX1vqPuUAOl/lq/1+oC0zP8NSSC6a6rX
DhB9ccNci34g7aIa4AiiF6e7+YNollMh4SB6PhOP2kQgrRZmqgOiQ0wyPUC0
SMxLfxB9tJCnFkTbfjwwCUT/YpRaB6LfaotpTgLS3Nuzg0G0k8j+BBCd9och
F0QrLDo0E0TbVU84CaJ1gnhegehNa6ZfmgykrZSu3AHRkdOPfwDRfjqGv0H0
BMWDLFOA9ETpIFEQ/WxXR+40IK3LuT3bWBiob4FWBYj+ca1CkVP0rSODRKm+
EJD+l3ffUBtIcwd7/QbRE8TyXHSAdMjf3/kGQJon27QeRNs3aueulQCGk6ll
KYieJO5juw5IvzA67AGirRpmJYFo7r9c6SBaP/BdPYgGAK2goW8=
  "],
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"7aafecb9-9068-4f0d-9087-9d3057879502"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g_\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["25", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox["7", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "3"]]}]}],
  SequenceForm[
  "g_", 1, "=", Rational[25, 32] $CellContext`x^(-5) + 
   Rational[7, 4] $CellContext`x^(-4) + $CellContext`x^(-3)],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+ImtYS3xfxvHX1vqPuUAOl/lq/1+oC0zP8NSSC6a6rX
DhB9ccNci34g7aIa4AiiF6e7+YNollMh4SB6PhOP2kQgrRZmqgOiQ0wyPUC0
SMxLfxB9tJCnFkTbfjwwCUT/YpRaB6LfaotpTgLS3Nuzg0G0k8j+BBCd9och
F0QrLDo0E0TbVU84CaJ1gnhegehNa6ZfmgykrZSu3AHRkdOPfwDRfjqGv0H0
BMWDLFOA9ETpIFEQ/WxXR+40IK3LuT3bWBiob4FWBYj+ca1CkVP0rSODRKm+
EJD+l3ffUBtIcwd7/QbRE8TyXHSAdMjf3/kGQJon27QeRNs3aueulQCGk6ll
KYieJO5juw5IvzA67AGirRpmJYFo7r9c6SD6UnBFA4gGALAHoZ8=
  "],
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"c21f0b31-08d5-4f32-a8cd-cf52cb07e1dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g_\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["13", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "4"]]}]}],
  SequenceForm[
  "g_", 2, "=", Rational[13, 4] $CellContext`x^(-5) + $CellContext`x^(-4)],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+ImtYS3xfxvHX1vqPuUAOl/lq/1+oC0zP8NSSC6a6rX
DhB9ccNci34g7aIa4AiiF6e7+YNollMh4SB6PhOP2kQgrRZmqgOiQ0wyPUC0
SMxLfxB9tJCnFkTbfjwwCUT/YpRaB6LfaotpTgLS3Nuzg0G0k8j+BBCd9och
F0QrLDo0E0TbVU84CaJ1gnhegehNa6ZfmgykrZSu3AHRkdOPfwDRfjqGv0H0
BMWDLFOA9ETpIFEQ/WxXR+40IK3LuT3bWBiob4FWBYj+ca1CkVP0rSODRKm+
EJD+l3ffUBtIcwd7/QbRE8TyXHSAdMjf3/kGQJon27QeRNs3aueulQCGk6ll
KYieJO5juw5IvzA67AGirRpmJYFo7r9c6SD6zFaGRhANAK+6oYQ=
  "],
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"ed0b883a-037f-44d9-8e58-0d0e41629a15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g_\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    SuperscriptBox["x", "5"]]}],
  SequenceForm["g_", 3, "=", $CellContext`x^(-5)],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+ImtYS3xfxvHX1vqPuUAOl/lq/1+oC0zP8NSSC6a6rX
DhB9ccNci34g7aIa4AiiF6e7+YNollMh4SB6PhOP2kQgrRZmqgOiQ0wyPUC0
SMxLfxB9tJCnFkTbfjwwCUT/YpRaB6LfaotpTgLS3Nuzg0G0k8j+BBCd9och
F0QrLDo0E0TbVU84CaJ1gnhegehNa6ZfmgykrZSu3AHRkdOPfwDRfjqGv0H0
BMWDLFOA9ETpIFEQ/WxXR+40IK3LuT3bWBiob4FWBYj+ca1CkVP0rSODRKm+
EJD+l3ffUBtIcwd7/QbRE8TyXHSAdMjf3/kGQJon27QeRNs3aueulQCGk6ll
KYieJO5juw5IvzA67AGirRpmJYFo7r9c6SA68UhXI4gGALAHobI=
  "],
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"0f8249ff-8a94-4ae6-954c-2829250318df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g_\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    SuperscriptBox["x", "6"]]}],
  SequenceForm["g_", 4, "=", $CellContext`x^(-6)],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+ImtYS3xfxvHX1vqPuUAOl/lq/1+oC0zP8NSSC6a6rX
DhB9ccNci34g7aIa4AiiF6e7+YNollMh4SB6PhOP2kQgrRZmqgOiQ0wyPUC0
SMxLfxB9tJCnFkTbfjwwCUT/YpRaB6LfaotpTgLS3Nuzg0G0k8j+BBCd9och
F0QrLDo0E0TbVU84CaJ1gnhegehNa6ZfmgykrZSu3AHRkdOPfwDRfjqGv0H0
BMWDLFOA9ETpIFEQ/WxXR+40IK3LuT3bWBiob4FWBYj+ca1CkVP0rSODRKm+
EJD+l3ffUBtIcwd7/QbRE8TyXHSAdMjf3/kGQJon27QeRNs3aueulQCGk6ll
KYieJO5juw5IvzA67AGirRpmJYFo7r9c6SCarUysCUQDAKhaoJY=
  "],
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"2d02332e-f4a2-4d83-a5b6-2d61a64fdc8c"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomialsAndPolynomial", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "monomials", "}"}], ",", 
     RowBox[{
      RowBox[{"monomials", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"PolynomialQ", "[", "expr", "]"}], ",", 
         RowBox[{"MonomialList", "[", "expr", "]"}], ",", 
         RowBox[{"{", "expr", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "monomials"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.905251267734859*^9, 3.905251270102099*^9}, {
  3.905252246408052*^9, 3.905252256892898*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"00209bbf-be0e-4e6e-aa32-2a750a92022e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Subgs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m", ",", "x", ",", "y"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<n = \>\"", ",", " ", "n", ",", " ", "\"\< \>\"", " ", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(g\), \(n\)]\) = \>\"", ",", " ", 
      SubscriptBox["g", "n"]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"fullist", "=", 
       RowBox[{"List", "@@", " ", 
        SubscriptBox["g", "n"]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"fullist", "=", 
     RowBox[{"monomialsAndPolynomial", "[", 
      RowBox[{
       SubscriptBox["g", "n"], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"1", "/", "y"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<fullist is \>\"", ",", " ", "fullist"}], "]"}], ";"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "0"}], ",", " ", 
      RowBox[{"m", "\[LessEqual]", 
       RowBox[{"Nmax", "+", "2"}]}], ",", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Clear", "[", 
        SubscriptBox["g", 
         RowBox[{"n", ",", "m"}]], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"templist", " ", "=", " ", 
        RowBox[{"Select", "[", 
         RowBox[{"fullist", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "y"}], "]"}], "==", "m"}], "&"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<(n,m)=\>\"", ",", " ", "n", ",", "\"\<,\>\"", ",", " ", "m"}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<List is \>\"", ",", " ", "templist"}], "]"}], ";"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Subgs", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"Subgs", ",", " ", 
          RowBox[{
           SubscriptBox["g", 
            RowBox[{"n", ",", "m"}]], "\[Rule]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "templist", "]"}], "\[Equal]", "0"}], 
             ",", "0", ",", 
             RowBox[{
              RowBox[{"First", "[", "templist", "]"}], "*", 
              RowBox[{"y", "^", 
               RowBox[{"(", 
                RowBox[{"-", "m"}], ")"}]}]}]}], "]"}]}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"n", ",", "m", ",", "x", ",", "y"}], "]"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"Subgs", "=", 
    RowBox[{"Append", "[", 
     RowBox[{"Subgs", ",", 
      RowBox[{
       SubscriptBox["g", 
        RowBox[{"Nmax", ",", 
         RowBox[{"Nmax", "+", "2"}]}]], "\[Rule]", "1"}]}], "]"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "Subgs", "]"}]}], "Input",
 CellChangeTimes->{{3.900415775923311*^9, 3.900415846753997*^9}, {
   3.900471682418908*^9, 3.900471743375984*^9}, 3.9004720582121143`*^9, {
   3.900476009345827*^9, 3.9004760268551702`*^9}, {3.900476172233912*^9, 
   3.9004762273694963`*^9}, {3.900476273580097*^9, 3.9004763371010313`*^9}, {
   3.900476982096177*^9, 3.900477167750602*^9}, {3.9004776343571253`*^9, 
   3.900477663201219*^9}, {3.9004777411247683`*^9, 3.900477764206848*^9}, {
   3.9004779347324142`*^9, 3.900478021806333*^9}, {3.90047808309389*^9, 
   3.9004780946851187`*^9}, {3.9004781503443527`*^9, 3.9004781895119762`*^9}},
 
 CellLabel->"In[89]:=",ExpressionUUID->"e9eeac98-bda8-4608-a292-01592b82e28d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SubscriptBox[\\(g\\), \\(n\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"128", " ", 
      SuperscriptBox["x", "5"]}]], "-", 
    FractionBox["3", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox["3", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "3"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "2"]]}]}],
  SequenceForm[
  "n = ", 0, " ", "\!\(\*SubscriptBox[\(g\), \(n\)]\) = ", 
   Rational[15, 128] $CellContext`x^(-5) + 
   Rational[-3, 32] $CellContext`x^(-4) + 
   Rational[3, 4] $CellContext`x^(-3) + $CellContext`x^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.9033428767623463`*^9, 3.903361421117948*^9, 3.9034126639927464`*^9, 
   3.9034148367861032`*^9, 3.903423374197645*^9, 3.903423493043544*^9, 
   3.90525221871635*^9, 3.905252283450254*^9, 3.905253883663653*^9, 
   3.905253975090378*^9, 3.905254179427335*^9, 3.905254217256082*^9, 
   3.905254416807212*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"722f235b-d16c-4715-8ea8-c4106b4e4501"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SubscriptBox[\\(g\\), \\(n\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["25", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox["7", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "3"]]}]}],
  SequenceForm[
  "n = ", 1, " ", "\!\(\*SubscriptBox[\(g\), \(n\)]\) = ", 
   Rational[25, 32] $CellContext`x^(-5) + 
   Rational[7, 4] $CellContext`x^(-4) + $CellContext`x^(-3)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.9033428767623463`*^9, 3.903361421117948*^9, 3.9034126639927464`*^9, 
   3.9034148367861032`*^9, 3.903423374197645*^9, 3.903423493043544*^9, 
   3.90525221871635*^9, 3.905252283450254*^9, 3.905253883663653*^9, 
   3.905253975090378*^9, 3.905254179427335*^9, 3.905254217256082*^9, 
   3.905254416809909*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"ed5986f1-092d-440b-ba01-22bc02d4a3de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SubscriptBox[\\(g\\), \\(n\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["13", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox["1", 
     SuperscriptBox["x", "4"]]}]}],
  SequenceForm[
  "n = ", 2, " ", "\!\(\*SubscriptBox[\(g\), \(n\)]\) = ", 
   Rational[13, 4] $CellContext`x^(-5) + $CellContext`x^(-4)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.9033428767623463`*^9, 3.903361421117948*^9, 3.9034126639927464`*^9, 
   3.9034148367861032`*^9, 3.903423374197645*^9, 3.903423493043544*^9, 
   3.90525221871635*^9, 3.905252283450254*^9, 3.905253883663653*^9, 
   3.905253975090378*^9, 3.905254179427335*^9, 3.905254217256082*^9, 
   3.905254416812509*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"a662c225-26cc-4621-8a16-31615136fb3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SubscriptBox[\\(g\\), \\(n\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    SuperscriptBox["x", "5"]]}],
  SequenceForm[
  "n = ", 3, " ", 
   "\!\(\*SubscriptBox[\(g\), \(n\)]\) = ", $CellContext`x^(-5)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.9033428767623463`*^9, 3.903361421117948*^9, 3.9034126639927464`*^9, 
   3.9034148367861032`*^9, 3.903423374197645*^9, 3.903423493043544*^9, 
   3.90525221871635*^9, 3.905252283450254*^9, 3.905253883663653*^9, 
   3.905253975090378*^9, 3.905254179427335*^9, 3.905254217256082*^9, 
   3.905254416814639*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"bf07f36a-502e-4c9c-a883-0f6e629e5961"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"n = \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SubscriptBox[\\(g\\), \\(n\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    SuperscriptBox["x", "6"]]}],
  SequenceForm[
  "n = ", 4, " ", 
   "\!\(\*SubscriptBox[\(g\), \(n\)]\) = ", $CellContext`x^(-6)],
  Editable->False]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.9033428767623463`*^9, 3.903361421117948*^9, 3.9034126639927464`*^9, 
   3.9034148367861032`*^9, 3.903423374197645*^9, 3.903423493043544*^9, 
   3.90525221871635*^9, 3.905252283450254*^9, 3.905253883663653*^9, 
   3.905253975090378*^9, 3.905254179427335*^9, 3.905254217256082*^9, 
   3.905254416816519*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"b34c7c94-9d60-439e-84f8-d5075669e38a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "2"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "3"}]], "\[Rule]", 
    FractionBox["3", "4"]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "4"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["3", "32"]}]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "5"}]], "\[Rule]", 
    FractionBox["15", "128"]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"0", ",", "6"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "3"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "4"}]], "\[Rule]", 
    FractionBox["7", "4"]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "5"}]], "\[Rule]", 
    FractionBox["25", "32"]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"1", ",", "6"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "3"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "4"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "5"}]], "\[Rule]", 
    FractionBox["13", "4"]}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"2", ",", "6"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "3"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "4"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "5"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"3", ",", "6"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "3"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "4"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "5"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", "6"}]], "\[Rule]", "1"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.900476329982894*^9, 3.9004763383576*^9}, 
   3.900476409726677*^9, 3.9004765800363617`*^9, 3.900476802148041*^9, {
   3.900477026631572*^9, 3.900477046846581*^9}, {3.900477140210267*^9, 
   3.900477168506065*^9}, 3.9004776672990847`*^9, 3.900477742159275*^9, 
   3.9004777857657967`*^9, 3.900477967790365*^9, 3.900478032098575*^9, 
   3.900478124526855*^9, 3.900478231049429*^9, 3.9004783294309893`*^9, 
   3.90047869177354*^9, 3.900479083297885*^9, 3.900479342541317*^9, 
   3.900481200091199*^9, 3.900481284633851*^9, 3.90048144438461*^9, 
   3.900481524854597*^9, 3.900481618161477*^9, 3.9004817508065233`*^9, 
   3.900486548373231*^9, 3.9023809375631437`*^9, 3.90238103422586*^9, 
   3.9033428767623463`*^9, 3.903361421117948*^9, 3.9034126639927464`*^9, 
   3.9034148367861032`*^9, 3.903423374197645*^9, 3.903423493043544*^9, 
   3.90525221871635*^9, 3.905252283450254*^9, 3.905253883663653*^9, 
   3.905253975090378*^9, 3.905254179427335*^9, 3.905254217256082*^9, 
   3.905254416818966*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"a1accf06-211a-4632-b262-7f28911df364"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.900415132411916*^9, 3.9004151358858013`*^9}, {
   3.900415900310932*^9, 3.9004159374880857`*^9}, {3.9004160204564*^9, 
   3.900416026934688*^9}, {3.9004167509399767`*^9, 3.9004167557102203`*^9}, 
   3.905251281660941*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"639908f4-7eef-49fe-90bc-a40e2a3270c8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmavallgs", "=", " ", 
   RowBox[{
    RowBox[{"sigmav", "[", "x", "]"}], "/.", "Subgs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmavallgs", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", 
     RowBox[{"m1", "^", "2"}]}]], 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"List", "@@", 
         RowBox[{"(", " ", 
          RowBox[{"Expand", "[", 
           RowBox[{"sigmavallgs", "*", "4", 
            RowBox[{"m1", "^", "2"}]}], "]"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"#", ",", "x"}], "]"}], "\[GreaterEqual]", " ", 
          RowBox[{"-", "Nmax"}]}], "&"}]}], "]"}], "]"}], ",", "x"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.900416095574065*^9, 3.9004161225795527`*^9}, 
   3.9004167639331627`*^9, {3.900469790319767*^9, 3.900469798646826*^9}, {
   3.900469854044121*^9, 3.9004698583867817`*^9}, 3.9004699027852592`*^9, {
   3.900472110625146*^9, 3.900472111483029*^9}, {3.900476934086088*^9, 
   3.9004769465194073`*^9}, {3.900483121733941*^9, 3.9004831234221478`*^9}, {
   3.902380718068252*^9, 3.9023807358972807`*^9}, {3.903423286953298*^9, 
   3.903423331727665*^9}, {3.903423422360978*^9, 3.9034234251304827`*^9}, {
   3.905254001780322*^9, 3.905254017045945*^9}, {3.9052546020028753`*^9, 
   3.905254652723002*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"b909d4dd-bc7f-4d9c-b823-c931d868cf0b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SubscriptBox["W", "0"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SubscriptBox["W", "0"]}], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SubscriptBox["W", "1"]}], "2"]}], "x"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"6", " ", 
      SubscriptBox["W", "0"]}], "-", 
     RowBox[{"3", " ", 
      SubscriptBox["W", "1"]}], "+", 
     FractionBox[
      RowBox[{"15", " ", 
       SubscriptBox["W", "2"]}], "8"]}], 
    SuperscriptBox["x", "2"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"75", " ", 
        SubscriptBox["W", "0"]}], "8"]}], "+", 
     FractionBox[
      RowBox[{"75", " ", 
       SubscriptBox["W", "1"]}], "16"], "-", 
     FractionBox[
      RowBox[{"15", " ", 
       SubscriptBox["W", "2"]}], "16"], "+", 
     FractionBox[
      RowBox[{"35", " ", 
       SubscriptBox["W", "3"]}], "16"]}], 
    SuperscriptBox["x", "3"]], "+", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{"23445", " ", 
       SubscriptBox["W", "0"]}], "2048"], "-", 
     FractionBox[
      RowBox[{"1485", " ", 
       SubscriptBox["W", "1"]}], "256"], "-", 
     FractionBox[
      RowBox[{"1575", " ", 
       SubscriptBox["W", "2"]}], "256"], "-", 
     FractionBox[
      RowBox[{"525", " ", 
       SubscriptBox["W", "3"]}], "64"], "+", 
     FractionBox[
      RowBox[{"315", " ", 
       SubscriptBox["W", "4"]}], "128"]}], 
    SuperscriptBox["x", "4"]]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["m1", "2"]}]]], "Output",
 CellChangeTimes->{
  3.900416123089286*^9, 3.900416626992536*^9, 3.900416769403907*^9, 
   3.90046964012698*^9, 3.900469801858365*^9, 3.900469860634706*^9, 
   3.900469903363133*^9, 3.900470054430122*^9, 3.9004707392635527`*^9, 
   3.900471763246438*^9, 3.900471835640732*^9, 3.900472008977791*^9, 
   3.9004720638957357`*^9, 3.900472115690052*^9, 3.900475713934679*^9, 
   3.900475762991948*^9, 3.900475988564658*^9, 3.900476048571333*^9, 
   3.9004764097630987`*^9, 3.900476580079008*^9, 3.900476802186207*^9, {
   3.900476936245364*^9, 3.900476946821844*^9}, 3.9004777859347963`*^9, 
   3.900478053375374*^9, 3.9004781247637444`*^9, 3.900478231141815*^9, 
   3.9004783295293703`*^9, 3.900478691896841*^9, 3.90047908340772*^9, 
   3.900479342648324*^9, 3.900481200202281*^9, 3.9004812847417297`*^9, 
   3.900481444506789*^9, 3.900481524956403*^9, 3.900481618350381*^9, 
   3.900481751133202*^9, 3.900483124519032*^9, 3.9004865486792*^9, 
   3.902380938036149*^9, 3.902381034707678*^9, 3.903342876856413*^9, 
   3.903361421196989*^9, 3.903361471357767*^9, 3.903412664215796*^9, 
   3.903414836883768*^9, 3.90342337430374*^9, {3.903423435719062*^9, 
   3.903423493139977*^9}, 3.905252218975267*^9, 3.905252283548362*^9, 
   3.905253975183569*^9, 3.905254011452393*^9, 3.9052541795401287`*^9, 
   3.905254217347395*^9, 3.9052544168670807`*^9, {3.905254627564561*^9, 
   3.9052546540360947`*^9}},
 CellLabel->
  "Out[107]=",ExpressionUUID->"10af62e5-9fbf-4778-88c5-90434a41b3e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"listcoefficientsalls", " ", "=", " ", 
   RowBox[{
    RowBox[{"List", " ", "@@", " ", 
     RowBox[{"(", "sigmavallgs", ")"}]}], "/.", 
    RowBox[{"x", "\[Rule]", " ", 
     RowBox[{"1", "/", "y"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tablecoefficients", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"Nmax", "+", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Nmax", "+", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "m"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ",", " ", 
   RowBox[{"n", "\[LessEqual]", " ", "Nmax"}], ",", " ", 
   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coefficientN", "=", " ", 
     RowBox[{
      RowBox[{"listcoefficientsalls", "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}], "*", 
      RowBox[{"y", "^", 
       RowBox[{"(", 
        RowBox[{"-", "n"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "coefficientN", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "0"}], ",", " ", 
      RowBox[{"m", "\[LessEqual]", " ", "n"}], ",", " ", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"tablecoefficients", "[", 
         RowBox[{"[", 
          RowBox[{"n", "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"m", "+", "1"}], "]"}], "]"}], "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"coefficientN", ",", 
         SubscriptBox["W", "m"]}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"N", "[", "tablecoefficients", "]"}], ",", "4", ",", 
   RowBox[{"ExponentFunction", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{"Null", "&"}], ")"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "tablecoefficients", "]"}]}], "Input",
 CellChangeTimes->{{3.9004831296185837`*^9, 3.900483134326453*^9}, {
   3.90048317000217*^9, 3.9004831703402147`*^9}, {3.90048322067527*^9, 
   3.900483233317745*^9}, {3.900483284287142*^9, 3.900483301822793*^9}, {
   3.9004833875972023`*^9, 3.9004835470682573`*^9}, {3.900483611424425*^9, 
   3.9004836423173656`*^9}, {3.900483700132907*^9, 3.900483751679761*^9}, {
   3.900483841399816*^9, 3.900483892832737*^9}, {3.900484159684545*^9, 
   3.900484161749344*^9}, {3.900486492317532*^9, 3.900486567477708*^9}, {
   3.9004866247144403`*^9, 3.900486641824388*^9}, {3.9004867372584257`*^9, 
   3.900486759652718*^9}, {3.9004868121292686`*^9, 3.90048681219459*^9}, {
   3.9005629877531633`*^9, 3.900562997775218*^9}, {3.903361478871996*^9, 
   3.903361490885784*^9}, {3.903423246791147*^9, 3.903423257407138*^9}, 
   3.903423429703285*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"c62434f9-5be6-4d83-819a-691479263895"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  SubscriptBox["W", "0"], 
  RowBox[{"4", " ", 
   SuperscriptBox["m1", "2"]}]]], "Print",
 CellChangeTimes->{
  3.9005629990890408`*^9, 3.902380938091261*^9, 3.902381034756818*^9, 
   3.903342876900016*^9, 3.9033614212220182`*^9, {3.903361468788591*^9, 
   3.903361491362789*^9}, 3.903412664278811*^9, 3.903414836918744*^9, 
   3.9034233743375473`*^9, 3.90342349317489*^9, 3.9052522835776253`*^9, 
   3.905253975198669*^9, 3.905254179571361*^9, 3.905254217379468*^9, 
   3.905254416921481*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"f2e0189d-a476-477e-9a9b-a3c93d747c93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SubscriptBox["W", "0"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["m1", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SubscriptBox["W", "1"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["m1", "2"]}]]}]], "Print",
 CellChangeTimes->{
  3.9005629990890408`*^9, 3.902380938091261*^9, 3.902381034756818*^9, 
   3.903342876900016*^9, 3.9033614212220182`*^9, {3.903361468788591*^9, 
   3.903361491362789*^9}, 3.903412664278811*^9, 3.903414836918744*^9, 
   3.9034233743375473`*^9, 3.90342349317489*^9, 3.9052522835776253`*^9, 
   3.905253975198669*^9, 3.905254179571361*^9, 3.905254217379468*^9, 
   3.9052544169246817`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"7d812587-90e8-4497-a3b1-89d7c9388c10"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SubscriptBox["W", "0"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SubscriptBox["W", "1"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["m1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    SubscriptBox["W", "2"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["m1", "2"]}]]}]], "Print",
 CellChangeTimes->{
  3.9005629990890408`*^9, 3.902380938091261*^9, 3.902381034756818*^9, 
   3.903342876900016*^9, 3.9033614212220182`*^9, {3.903361468788591*^9, 
   3.903361491362789*^9}, 3.903412664278811*^9, 3.903414836918744*^9, 
   3.9034233743375473`*^9, 3.90342349317489*^9, 3.9052522835776253`*^9, 
   3.905253975198669*^9, 3.905254179571361*^9, 3.905254217379468*^9, 
   3.9052544169296303`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"44ac26bc-df85-4b14-86be-61ee9b867ad3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"75", " ", 
     SubscriptBox["W", "0"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["m1", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"75", " ", 
    SubscriptBox["W", "1"]}], 
   RowBox[{"64", " ", 
    SuperscriptBox["m1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", 
    SubscriptBox["W", "2"]}], 
   RowBox[{"64", " ", 
    SuperscriptBox["m1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", 
    SubscriptBox["W", "3"]}], 
   RowBox[{"64", " ", 
    SuperscriptBox["m1", "2"]}]]}]], "Print",
 CellChangeTimes->{
  3.9005629990890408`*^9, 3.902380938091261*^9, 3.902381034756818*^9, 
   3.903342876900016*^9, 3.9033614212220182`*^9, {3.903361468788591*^9, 
   3.903361491362789*^9}, 3.903412664278811*^9, 3.903414836918744*^9, 
   3.9034233743375473`*^9, 3.90342349317489*^9, 3.9052522835776253`*^9, 
   3.905253975198669*^9, 3.905254179571361*^9, 3.905254217379468*^9, 
   3.905254416932109*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"20346c42-dbbe-43d6-bb81-3ec35234a0ef"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"23445", " ", 
    SubscriptBox["W", "0"]}], 
   RowBox[{"8192", " ", 
    SuperscriptBox["m1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"1485", " ", 
    SubscriptBox["W", "1"]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["m1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"1575", " ", 
    SubscriptBox["W", "2"]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["m1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"525", " ", 
    SubscriptBox["W", "3"]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["m1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"315", " ", 
    SubscriptBox["W", "4"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["m1", "2"]}]]}]], "Print",
 CellChangeTimes->{
  3.9005629990890408`*^9, 3.902380938091261*^9, 3.902381034756818*^9, 
   3.903342876900016*^9, 3.9033614212220182`*^9, {3.903361468788591*^9, 
   3.903361491362789*^9}, 3.903412664278811*^9, 3.903414836918744*^9, 
   3.9034233743375473`*^9, 3.90342349317489*^9, 3.9052522835776253`*^9, 
   3.905253975198669*^9, 3.905254179571361*^9, 3.905254217379468*^9, 
   3.90525441693473*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"69755ed9-fc4b-43ac-b4f4-5a8e9c84c3cb"]
}, Open  ]],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       InterpretationBox["\<\"0.25\"\>",
        0.25,
        AutoDelete->True], 
       SuperscriptBox["m1", 
        InterpretationBox["\<\"2\"\>",
         2,
         Editable->False]]], ",", 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True], ",", 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True], ",", 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True], ",", 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        InterpretationBox["\<\"0.75\"\>",
         0.75,
         AutoDelete->True], 
        SuperscriptBox["m1", 
         InterpretationBox["\<\"2\"\>",
          2,
          Editable->False]]]}], ",", 
      FractionBox[
       InterpretationBox["\<\"0.375\"\>",
        0.375,
        AutoDelete->True], 
       SuperscriptBox["m1", 
        InterpretationBox["\<\"2\"\>",
         2,
         Editable->False]]], ",", 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True], ",", 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True], ",", 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       InterpretationBox["\<\"1.5\"\>",
        1.5,
        AutoDelete->True], 
       SuperscriptBox["m1", 
        InterpretationBox["\<\"2\"\>",
         2,
         Editable->False]]], ",", 
      RowBox[{"-", 
       FractionBox[
        InterpretationBox["\<\"0.75\"\>",
         0.75,
         AutoDelete->True], 
        SuperscriptBox["m1", 
         InterpretationBox["\<\"2\"\>",
          2,
          Editable->False]]]}], ",", 
      FractionBox[
       InterpretationBox["\<\"0.4688\"\>",
        0.46875,
        AutoDelete->True], 
       SuperscriptBox["m1", 
        InterpretationBox["\<\"2\"\>",
         2,
         Editable->False]]], ",", 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True], ",", 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        InterpretationBox["\<\"2.344\"\>",
         2.34375,
         AutoDelete->True], 
        SuperscriptBox["m1", 
         InterpretationBox["\<\"2\"\>",
          2,
          Editable->False]]]}], ",", 
      FractionBox[
       InterpretationBox["\<\"1.172\"\>",
        1.171875,
        AutoDelete->True], 
       SuperscriptBox["m1", 
        InterpretationBox["\<\"2\"\>",
         2,
         Editable->False]]], ",", 
      RowBox[{"-", 
       FractionBox[
        InterpretationBox["\<\"0.2344\"\>",
         0.234375,
         AutoDelete->True], 
        SuperscriptBox["m1", 
         InterpretationBox["\<\"2\"\>",
          2,
          Editable->False]]]}], ",", 
      FractionBox[
       InterpretationBox["\<\"0.5469\"\>",
        0.546875,
        AutoDelete->True], 
       SuperscriptBox["m1", 
        InterpretationBox["\<\"2\"\>",
         2,
         Editable->False]]], ",", 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       InterpretationBox["\<\"2.862\"\>",
        2.8619384765625,
        AutoDelete->True], 
       SuperscriptBox["m1", 
        InterpretationBox["\<\"2\"\>",
         2,
         Editable->False]]], ",", 
      RowBox[{"-", 
       FractionBox[
        InterpretationBox["\<\"1.45\"\>",
         1.4501953125,
         AutoDelete->True], 
        SuperscriptBox["m1", 
         InterpretationBox["\<\"2\"\>",
          2,
          Editable->False]]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        InterpretationBox["\<\"1.538\"\>",
         1.5380859375,
         AutoDelete->True], 
        SuperscriptBox["m1", 
         InterpretationBox["\<\"2\"\>",
          2,
          Editable->False]]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        InterpretationBox["\<\"2.051\"\>",
         2.05078125,
         AutoDelete->True], 
        SuperscriptBox["m1", 
         InterpretationBox["\<\"2\"\>",
          2,
          Editable->False]]]}], ",", 
      FractionBox[
       InterpretationBox["\<\"0.6152\"\>",
        0.615234375,
        AutoDelete->True], 
       SuperscriptBox["m1", 
        InterpretationBox["\<\"2\"\>",
         2,
         Editable->False]]]}], "}"}]}], "}"}],
  ScientificForm[#, 4, ExponentFunction -> (Null& )]& ]], "Output",
 CellChangeTimes->{{3.900486748826428*^9, 3.900486760185795*^9}, 
   3.9004868126592903`*^9, 3.9005629990826263`*^9, 3.902380938084482*^9, 
   3.902381034749835*^9, 3.903342876896697*^9, 3.903361421218521*^9, {
   3.9033614687851048`*^9, 3.903361491376254*^9}, 3.9034126643126802`*^9, 
   3.903414836929585*^9, 3.9034233743909473`*^9, 3.90342349318581*^9, 
   3.9052522836274242`*^9, 3.905253975209166*^9, 3.905254179582171*^9, 
   3.905254217389441*^9, 3.9052544169384108`*^9},
 CellLabel->
  "Out[101]//ScientificForm=",ExpressionUUID->"671e4866-46ac-409d-954f-\
78c65ba7f03a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["m1", "2"]}]], ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", 
       RowBox[{"4", " ", 
        SuperscriptBox["m1", "2"]}]]}], ",", 
     FractionBox["3", 
      RowBox[{"8", " ", 
       SuperscriptBox["m1", "2"]}]], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", 
      RowBox[{"2", " ", 
       SuperscriptBox["m1", "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox["3", 
       RowBox[{"4", " ", 
        SuperscriptBox["m1", "2"]}]]}], ",", 
     FractionBox["15", 
      RowBox[{"32", " ", 
       SuperscriptBox["m1", "2"]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["75", 
       RowBox[{"32", " ", 
        SuperscriptBox["m1", "2"]}]]}], ",", 
     FractionBox["75", 
      RowBox[{"64", " ", 
       SuperscriptBox["m1", "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox["15", 
       RowBox[{"64", " ", 
        SuperscriptBox["m1", "2"]}]]}], ",", 
     FractionBox["35", 
      RowBox[{"64", " ", 
       SuperscriptBox["m1", "2"]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["23445", 
      RowBox[{"8192", " ", 
       SuperscriptBox["m1", "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox["1485", 
       RowBox[{"1024", " ", 
        SuperscriptBox["m1", "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["1575", 
       RowBox[{"1024", " ", 
        SuperscriptBox["m1", "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["525", 
       RowBox[{"256", " ", 
        SuperscriptBox["m1", "2"]}]]}], ",", 
     FractionBox["315", 
      RowBox[{"512", " ", 
       SuperscriptBox["m1", "2"]}]]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9005629990890408`*^9, 3.902380938091261*^9, 3.902381034756818*^9, 
   3.903342876900016*^9, 3.9033614212220182`*^9, {3.903361468788591*^9, 
   3.903361491362789*^9}, 3.903412664278811*^9, 3.903414836918744*^9, 
   3.9034233743375473`*^9, 3.90342349317489*^9, 3.9052522835776253`*^9, 
   3.905253975198669*^9, 3.905254179571361*^9, 3.905254217379468*^9, 
   3.905254416949503*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"54631c79-bc37-49b8-98e3-8f99942ab87c"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.900471012165526*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"749e63d3-2c1f-42ef-a58a-18eca5768d91"]
},
WindowSize->{1920, 1048},
WindowMargins->{{-1920, Automatic}, {Automatic, 0}},
Magnification:>2. Inherited,
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 666, 10, 70, "Text",ExpressionUUID->"d2c81261-70e6-474a-8cd0-b5a7733f318c"],
Cell[CellGroupData[{
Cell[1249, 34, 1214, 20, 138, "Input",ExpressionUUID->"799b152a-9ffc-4a81-934f-000cca047abf",
 InitializationCell->True],
Cell[2466, 56, 1448, 21, 98, "Output",ExpressionUUID->"86659267-be8c-46db-bee6-1f4a8b2f460b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3951, 82, 841, 19, 137, "Input",ExpressionUUID->"4890fec8-deb3-4c33-b8ca-54666613518f",
 InitializationCell->True],
Cell[4795, 103, 3302, 61, 128, "Output",ExpressionUUID->"46655493-0f81-4aaa-9e2c-bd73da96bf85"]
}, Open  ]],
Cell[8112, 167, 917, 22, 111, "Input",ExpressionUUID->"d300bd21-8b3f-4272-8e0d-9f251254664d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[9054, 193, 868, 22, 183, "Input",ExpressionUUID->"690c0f55-b900-46b6-b2c5-a466f37060c1",
 InitializationCell->True],
Cell[9925, 217, 2738, 43, 127, "Output",ExpressionUUID->"84abacf7-c6b2-4710-8aaa-ce514a481b6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12700, 265, 576, 16, 141, "Input",ExpressionUUID->"a1a94b82-fc3f-430d-b1bf-6447e15ff0a1",
 InitializationCell->True],
Cell[13279, 283, 2068, 36, 102, "Output",ExpressionUUID->"d4ce3b6d-a134-4b95-b2f6-8e0e0013b433"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15384, 324, 590, 15, 96, "Input",ExpressionUUID->"f0aaff91-2f1d-40e2-84ec-315511e01c70",
 InitializationCell->True],
Cell[15977, 341, 2751, 45, 102, "Output",ExpressionUUID->"20d9487c-7a50-4eca-9cd4-fb359e88beb8"]
}, Open  ]],
Cell[18743, 389, 473, 13, 70, "Text",ExpressionUUID->"0fb30e2b-1429-4122-b6dd-9f18d2ba8036"],
Cell[CellGroupData[{
Cell[19241, 406, 758, 19, 142, "Input",ExpressionUUID->"08025616-d5fe-45f5-8f32-9449edd8eb52",
 InitializationCell->True],
Cell[20002, 427, 2817, 48, 154, "Output",ExpressionUUID->"50aa25bd-7c49-4ba8-bc3e-e694d45b86bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22856, 480, 301, 6, 93, "Input",ExpressionUUID->"335d311b-a244-4837-bc1f-a88f7dd4c450",
 InitializationCell->True],
Cell[23160, 488, 3003, 53, 154, "Output",ExpressionUUID->"fc2b35d5-bf3c-4dbb-8928-a7da2b546048"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26200, 546, 914, 24, 234, "Input",ExpressionUUID->"193aedb3-a7f4-4a5a-b9e7-5fe06310bd77",
 InitializationCell->True],
Cell[27117, 572, 2617, 39, 132, "Output",ExpressionUUID->"c15b3bf8-4725-4bcc-a9da-e0ef09d6f510"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29771, 616, 1382, 35, 278, "Input",ExpressionUUID->"ee92426d-c0e2-424b-aa62-452f0de44937",
 InitializationCell->True],
Cell[31156, 653, 2825, 48, 150, "Output",ExpressionUUID->"7a93a65b-d2d3-4053-a032-7dc0fe903e90"],
Cell[33984, 703, 2852, 49, 126, "Output",ExpressionUUID->"ff6edb80-b193-44e2-ac49-0efa212ae90d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36873, 757, 365, 8, 93, "Input",ExpressionUUID->"1f0a2ad0-9bc5-4205-98d6-d5ed35417d50",
 InitializationCell->True],
Cell[37241, 767, 2667, 43, 142, "Output",ExpressionUUID->"40bdbdd9-2143-44e7-bf68-7f676b2e1271"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39945, 815, 519, 12, 144, "Input",ExpressionUUID->"5c87db61-9bbc-4865-9172-f5e35d9f60c9",
 InitializationCell->True],
Cell[40467, 829, 2391, 37, 135, "Output",ExpressionUUID->"2c38c549-bb1d-4e87-a205-ac9df3d915d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42895, 871, 812, 21, 194, "Input",ExpressionUUID->"217299f9-b999-46da-80df-09eadbf2951b",
 InitializationCell->True],
Cell[43710, 894, 2412, 35, 127, "Output",ExpressionUUID->"c69826ce-4a75-40e7-b607-5655ea06afa7"],
Cell[46125, 931, 2471, 37, 98, "Output",ExpressionUUID->"c1b41bcc-832b-4b7a-af3f-fbd5e2770455"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48633, 973, 1249, 27, 270, "Input",ExpressionUUID->"f5e374df-b5ce-40a7-8d20-d5a57f0b6dc2",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[49907, 1004, 2546, 38, 89, "Print",ExpressionUUID->"62bcb028-1fc7-42eb-9038-4bd38b1dda82"],
Cell[52456, 1044, 2485, 37, 48, "Print",ExpressionUUID->"c7005c79-c989-45d5-97f4-91c6de327e73"]
}, Open  ]],
Cell[54956, 1084, 2497, 38, 98, "Output",ExpressionUUID->"367c946d-5bc9-402a-8488-913d20ec9a8e"]
}, Open  ]],
Cell[57468, 1125, 503, 13, 70, "Text",ExpressionUUID->"2bbf238e-3534-4217-8d7d-deb406a3194d"],
Cell[CellGroupData[{
Cell[57996, 1142, 1443, 37, 278, "Input",ExpressionUUID->"9bb09145-42d5-46b0-9ebf-b5e7a19de6d9",
 InitializationCell->True],
Cell[59442, 1181, 1525, 29, 131, "Output",ExpressionUUID->"5b9a5be6-8e76-4093-9b4c-1143cb8ae76f"],
Cell[60970, 1212, 1535, 30, 132, "Output",ExpressionUUID->"0b26e0b0-b571-44a1-bd5a-062aacd0f634"]
}, Open  ]],
Cell[62520, 1245, 219, 5, 70, "Text",ExpressionUUID->"cd626a4f-7ab2-42eb-bd2f-09a8401e3e5b"],
Cell[CellGroupData[{
Cell[62764, 1254, 1666, 38, 402, "Input",ExpressionUUID->"0740596e-014e-45f2-8028-2a5de811ac84",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[64455, 1296, 2234, 42, 73, "Print",ExpressionUUID->"e8a2f5c8-c2a2-4a23-a346-d66ba73dc600"],
Cell[66692, 1340, 1911, 30, 48, "Print",ExpressionUUID->"7bf1a83c-3cc4-471f-91b6-c31b1e82fcee"]
}, Open  ]]
}, Open  ]],
Cell[68630, 1374, 171, 2, 61, "Input",ExpressionUUID->"a6eb6ced-a086-4ded-b77c-71796bd846b4"],
Cell[68804, 1378, 246, 4, 70, "Text",ExpressionUUID->"772a3fd5-0456-4b54-b4b8-3e73a9e186d2"],
Cell[CellGroupData[{
Cell[69075, 1386, 3551, 67, 578, "Input",ExpressionUUID->"eccb2076-40a9-4b0e-bf61-d955dfb4f3b7",
 InitializationCell->True],
Cell[72629, 1455, 1605, 26, 103, "Output",ExpressionUUID->"06e89a3b-0a87-4051-9fa3-12a3c1f94525"],
Cell[CellGroupData[{
Cell[74259, 1485, 668, 13, 48, "Print",ExpressionUUID->"13834ac1-524b-4dc8-b9e2-5b0730606891"],
Cell[74930, 1500, 676, 13, 48, "Print",ExpressionUUID->"2c6ab2df-9753-4eea-921f-3cd2d3ad8456"],
Cell[75609, 1515, 696, 14, 48, "Print",ExpressionUUID->"bccd5e11-36d1-4160-8eb8-d5ca23f78d8e"],
Cell[76308, 1531, 676, 13, 48, "Print",ExpressionUUID->"718eae7f-781c-4779-8048-58d4815b2f57"]
}, Open  ]],
Cell[76999, 1547, 2278, 49, 137, "Output",ExpressionUUID->"c5c960a0-2e47-4d77-978a-b02742a20267"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79314, 1601, 244, 4, 61, "Input",ExpressionUUID->"3ac0fe66-23d8-48f8-8abf-cfcd6a45f185"],
Cell[79561, 1607, 1383, 37, 137, "Output",ExpressionUUID->"420854d4-20a8-4872-95bd-afedd5a2c521"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80981, 1649, 794, 16, 106, "Input",ExpressionUUID->"43958da5-26e7-40fb-ae32-920ed8143114"],
Cell[81778, 1667, 1820, 27, 48, "Print",ExpressionUUID->"858ddf9a-a9a7-4273-8566-d6f2a85cc30c"],
Cell[83601, 1696, 2609, 52, 138, "Output",ExpressionUUID->"7dc557e6-5b77-4811-8d5b-bd0ac188767d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86247, 1753, 504, 10, 106, "Input",ExpressionUUID->"ba3d754b-a8cf-4b51-842b-df7a56a22880"],
Cell[86754, 1765, 1845, 27, 48, "Print",ExpressionUUID->"8bf5c3d9-16ba-47ee-a4c0-ca2053f6cca4"],
Cell[88602, 1794, 9434, 261, 615, "Output",ExpressionUUID->"e28f2cc1-07e6-4216-81a8-f261cf498a1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98073, 2060, 451, 8, 150, "Input",ExpressionUUID->"631bb005-d14e-457e-88d2-1e262598bb29"],
Cell[98527, 2070, 1653, 25, 48, "Print",ExpressionUUID->"2c002fa2-39a5-474e-88a7-f9cd4927387d"]
}, Open  ]],
Cell[100195, 2098, 792, 20, 61, "Input",ExpressionUUID->"b550d0c9-4c68-491a-ac1c-5a045e876dc0"],
Cell[CellGroupData[{
Cell[101012, 2122, 3014, 72, 562, "Input",ExpressionUUID->"8f662c05-65d0-405b-9966-5276e27a34aa"],
Cell[CellGroupData[{
Cell[104051, 2198, 1253, 32, 75, "Print",ExpressionUUID->"7aafecb9-9068-4f0d-9087-9d3057879502"],
Cell[105307, 2232, 1120, 28, 75, "Print",ExpressionUUID->"c21f0b31-08d5-4f32-a8cd-cf52cb07e1dc"],
Cell[106430, 2262, 990, 24, 74, "Print",ExpressionUUID->"ed0b883a-037f-44d9-8e58-0d0e41629a15"],
Cell[107423, 2288, 845, 19, 73, "Print",ExpressionUUID->"0f8249ff-8a94-4ae6-954c-2829250318df"],
Cell[108271, 2309, 845, 19, 73, "Print",ExpressionUUID->"2d02332e-f4a2-4d83-a5b6-2d61a64fdc8c"]
}, Open  ]]
}, Open  ]],
Cell[109143, 2332, 711, 17, 150, "Input",ExpressionUUID->"00209bbf-be0e-4e6e-aa32-2a750a92022e"],
Cell[CellGroupData[{
Cell[109879, 2353, 4043, 100, 772, "Input",ExpressionUUID->"e9eeac98-bda8-4608-a292-01592b82e28d"],
Cell[CellGroupData[{
Cell[113947, 2457, 1942, 41, 75, "Print",ExpressionUUID->"722f235b-d16c-4715-8ea8-c4106b4e4501"],
Cell[115892, 2500, 1809, 37, 75, "Print",ExpressionUUID->"ed5986f1-092d-440b-ba01-22bc02d4a3de"],
Cell[117704, 2539, 1679, 33, 74, "Print",ExpressionUUID->"a662c225-26cc-4621-8a16-31615136fb3b"],
Cell[119386, 2574, 1537, 29, 73, "Print",ExpressionUUID->"bf07f36a-502e-4c9c-a883-0f6e629e5961"],
Cell[120926, 2605, 1537, 29, 73, "Print",ExpressionUUID->"b34c7c94-9d60-439e-84f8-d5075669e38a"],
Cell[122466, 2636, 4491, 132, 195, "Print",ExpressionUUID->"a1accf06-211a-4632-b262-7f28911df364"]
}, Open  ]]
}, Open  ]],
Cell[126984, 2772, 349, 5, 61, "Input",ExpressionUUID->"639908f4-7eef-49fe-90bc-a40e2a3270c8"],
Cell[CellGroupData[{
Cell[127358, 2781, 1533, 37, 224, "Input",ExpressionUUID->"b909d4dd-bc7f-4d9c-b823-c931d868cf0b"],
Cell[128894, 2820, 3070, 80, 200, "Output",ExpressionUUID->"10af62e5-9fbf-4778-88c5-90434a41b3e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132001, 2905, 3104, 70, 590, "Input",ExpressionUUID->"c62434f9-5be6-4d83-819a-691479263895"],
Cell[CellGroupData[{
Cell[135130, 2979, 627, 14, 74, "Print",ExpressionUUID->"f2e0189d-a476-477e-9a9b-a3c93d747c93"],
Cell[135760, 2995, 823, 22, 75, "Print",ExpressionUUID->"7d812587-90e8-4497-a3b1-89d7c9388c10"],
Cell[136586, 3019, 932, 26, 75, "Print",ExpressionUUID->"44ac26bc-df85-4b14-86be-61ee9b867ad3"],
Cell[137521, 3047, 1089, 32, 75, "Print",ExpressionUUID->"20346c42-dbbe-43d6-bb81-3ec35234a0ef"],
Cell[138613, 3081, 1214, 36, 75, "Print",ExpressionUUID->"69755ed9-fc4b-43ac-b4f4-5a8e9c84c3cb"]
}, Open  ]],
Cell[139842, 3120, 5252, 181, 210, "Output",ExpressionUUID->"671e4866-46ac-409d-954f-78c65ba7f03a"],
Cell[145097, 3303, 2435, 76, 146, "Print",ExpressionUUID->"54631c79-bc37-49b8-98e3-8f99942ab87c"]
}, Open  ]],
Cell[147547, 3382, 152, 3, 90, "Input",ExpressionUUID->"749e63d3-2c1f-42ef-a58a-18eca5768d91"]
}
]
*)


